$\Lambda_c \to \Lambda^*(1520)$ form factors from lattice QCD and improved analysis of the $\Lambda_b \to \Lambda^*(1520)$ and $\Lambda_b \to \Lambda_c^*(2595,2625)$ form factors

We present the first lattice-QCD calculation of the form factors governing the charm-baryon semileptonic decays $\Lambda_c \to \Lambda^*(1520)\ell^+\nu_\ell$. As in our previous calculation of the $\Lambda_b \to \Lambda^*(1520)$ form factors, we work in the $\Lambda^*(1520)$ rest frame, but here we use four different heavy-baryon momenta instead of just two. Because of the lower mass of the $\Lambda_c$, the moderately-sized momenta used here are sufficient to determine the form factors in the full kinematic range of the semileptonic decay. We also update the analysis of our lattice results for the $\Lambda_b \to \Lambda^*(1520)$ and $\Lambda_b \to \Lambda_c^*(2595,2625)$ form factors by imposing exact relations among the different form factors at zero recoil that follow from rotational symmetry. Imposing these relations ensures the correct behavior of the angular observables near the endpoint.

==> anc/Lambdab_Lambdacstar_covariance.dat <==
fplus12mF          fplus12mF          5.13617910541e-05
fplus12mF          fplus12mA          0.00013142114053376
fplus12mF          f012mF             0.00010784157158296
fplus12mF          f012mA             -0.00013793073443603
fplus12mF          fperp12mA          2.7897971685693e-05
fplus12mF          gplus12mF          0.00012774232842382
fplus12mF          gplus12mA          -0.00019258266328652
fplus12mF          g012mF             6.3076440775297e-05
fplus12mF          g012mA             0.00016225466358657
fplus12mF          gperp12mF          0.00018087183280924
fplus12mF          gperp12mA          -0.00024100566836776
fplus12mF          htildeperp12mF     0.00010286718168091
fplus12mF          htildeperp12mA     -0.00013666891670545
fplus12mF          hperp12mA          0.00015128775757702
fplus12mF          hplus12mF          5.4199804593527e-05
fplus12mF          hplus12mA          0.00010004474137234
fplus12mF          htildeplus12mF     0.00020290026560442
fplus12mF          htildeplus12mA     -0.00031772494479591
fplus12mF          fplus32mA          7.0273287725496e-07
fplus12mF          f032mF             8.2250283827413e-05
fplus12mF          f032mA             0.00026864541690384
fplus12mF          fperp32mA          7.3411997489489e-05
fplus12mF          fperpp32mF         6.6807251290571e-06
fplus12mF          fperpp32mA         -1.4683254610159e-05
fplus12mF          gplus32mA          -0.00091627764161591
fplus12mF          g032mA             -2.4369150530806e-07
fplus12mF          gperp32mF          5.946111874313e-05
fplus12mF          gperp32mA          0.00055580562316144
fplus12mF          gperpp32mF         2.83164442623e-06
fplus12mF          gperpp32mA         -9.0975431885894e-05
fplus12mF          htildeperp32mF     7.6082788284046e-05
fplus12mF          htildeperp32mA     -6.5237550936104e-05
fplus12mF          hperp32mA          3.2090989429298e-05
fplus12mF          htildeperpp32mF    1.5074781806925e-05
fplus12mF          htildeperpp32mA    -1.022224991405e-05
fplus12mF          hperpp32mF         -1.588079125886e-06
fplus12mF          hperpp32mA         1.648942453326e-06
fplus12mF          hplus32mA          7.4163109396643e-05
fplus12mF          htildeplus32mA     7.6343941132472e-05
fplus12mA          fplus12mF          0.00013142114053526
fplus12mA          fplus12mA          0.057642819504884
fplus12mA          f012mF             0.0061049115444734
fplus12mA          f012mA             -0.0067836784395537
fplus12mA          fperp12mA          0.031922469369237
fplus12mA          gplus12mF          0.0051567875957377
fplus12mA          gplus12mA          0.0028051601978714
fplus12mA          g012mF             0.0002739028442364
fplus12mA          g012mA             0.041670746344877
fplus12mA          gperp12mF          0.014995251694488
fplus12mA          gperp12mA          -0.041742568627023
fplus12mA          htildeperp12mF     0.0053521181959424
fplus12mA          htildeperp12mA     -0.00079971158110962
fplus12mA          hperp12mA          0.041303381356001
fplus12mA          hplus12mF          0.00022121188151967
fplus12mA          hplus12mA          0.034258880282073
fplus12mA          htildeplus12mF     0.014450644221267
fplus12mA          htildeplus12mA     -0.040040290525437
fplus12mA          fplus32mA          0.0058665427582318
fplus12mA          f032mF             0.005589054538712
fplus12mA          f032mA             0.058781124037039
fplus12mA          fperp32mA          0.0064963684434287
fplus12mA          fperpp32mF         -1.25067360056e-05
fplus12mA          fperpp32mA         0.0018914312348978
fplus12mA          gplus32mA          0.024938245820445
fplus12mA          g032mA             0.0046583596455406
fplus12mA          gperp32mF          0.0067578495743678
fplus12mA          gperp32mA          0.048068650041995
fplus12mA          gperpp32mF         -0.0005850877201613
fplus12mA          gperpp32mA         0.0027906066244746
fplus12mA          htildeperp32mF     0.006846466882525
fplus12mA          htildeperp32mA     0.048550685157252
fplus12mA          hperp32mA          0.0060312648916401
fplus12mA          htildeperpp32mF    -0.00070712592643578
fplus12mA          htildeperpp32mA    0.0065837168657603
fplus12mA          hperpp32mF         1.2155802298922e-05
fplus12mA          hperpp32mA         -0.00025712167630386
fplus12mA          hplus32mA          0.0018296121169545
fplus12mA          htildeplus32mA     0.039720800133726
f012mF             fplus12mF          0.00010784157158315
f012mF             fplus12mA          0.006104911544469
f012mF             f012mF             0.0023230485584592
f012mF             f012mA             -0.023941304775541
f012mF             fperp12mA          0.0031042143856381
f012mF             gplus12mF          0.0017661998121266
f012mF             gplus12mA          -0.014027572046494
f012mF             g012mF             0.0001324766447542
f012mF             g012mA             0.0047648366086356
f012mF             gperp12mF          0.0048877565882409
f012mF             gperp12mA          -0.049376816527665
f012mF             htildeperp12mF     0.0018686934380833
f012mF             htildeperp12mA     -0.016877615431652
f012mF             hperp12mA          0.0049081967517186
f012mF             hplus12mF          0.00011518318681584
f012mF             hplus12mA          0.0035060458414835
f012mF             htildeplus12mF     0.0045661626493024
f012mF             htildeplus12mA     -0.042566276556783
f012mF             fplus32mA          0.00074222458062268
f012mF             f032mF             0.0033224812272729
f012mF             f032mA             -0.045943629209722
f012mF             fperp32mA          0.0013523566738722
f012mF             fperpp32mF         4.4360667590419e-06
f012mF             fperpp32mA         0.00011827228129838
f012mF             gplus32mA          -0.051126284717593
f012mF             g032mA             0.0008657025823038
f012mF             gperp32mF          0.0037424874661187
f012mF             gperp32mA          -0.046498148903891
f012mF             gperpp32mF         -0.00010381344396158
f012mF             gperpp32mA         0.00082154234856453
f012mF             htildeperp32mF     0.0037389790952796
f012mF             htildeperp32mA     -0.048943025385162
f012mF             hperp32mA          0.001030128645277
f012mF             htildeperpp32mF    -6.1334875244821e-05
f012mF             htildeperpp32mA    0.00070049153672622
f012mF             hperpp32mF         -9.7289348615438e-07
f012mF             hperpp32mA         -1.6953081265835e-05
f012mF             hplus32mA          0.0005570617642139
f012mF             htildeplus32mA     -0.046846224715748
f012mA             fplus12mF          -0.00013793073443616
f012mA             fplus12mA          -0.0067836784395962
f012mA             f012mF             -0.023941304775538
f012mA             f012mA             0.57956488965323
f012mA             fperp12mA          0.00724980781452
f012mA             gplus12mF          -0.014232892702458
f012mA             gplus12mA          0.25332639996946
f012mA             g012mF             -0.00013543868595317
f012mA             g012mA             -0.00023837148443222
f012mA             gperp12mF          -0.045210854133733
f012mA             gperp12mA          0.8159083079167
f012mA             htildeperp12mF     -0.015502080512759
f012mA             htildeperp12mA     0.29576322868182
f012mA             hperp12mA          -0.0029731742304864
f012mA             hplus12mF          -0.00013870029392062
f012mA             hplus12mA          0.0090014669637181
f012mA             htildeplus12mF     -0.042202139343319
f012mA             htildeplus12mA     0.71484144525206
f012mA             fplus32mA          0.0037050726621613
f012mA             f032mF             -0.049816654813084
f012mA             f032mA             1.1619419550956
f012mA             fperp32mA          0.00013368699749807
f012mA             fperpp32mF         3.9467520417894e-05
f012mA             fperpp32mA         0.00021120410659668
f012mA             gplus32mA          1.1773683199264
f012mA             g032mA             -0.002231696554363
f012mA             gperp32mF          -0.053914747842587
f012mA             gperp32mA          1.1133604114992
f012mA             gperpp32mF         0.00088999044914068
f012mA             gperpp32mA         -0.013821089100583
f012mA             htildeperp32mF     -0.054197370922182
f012mA             htildeperp32mA     1.2006012674718
f012mA             hperp32mA          -0.0013459832915887
f012mA             htildeperpp32mF    0.00017398440888896
f012mA             htildeperpp32mA    -0.0030473585708941
f012mA             hperpp32mF         -3.7943721060283e-06
f012mA             hperpp32mA         -0.0001660470161556
f012mA             hplus32mA          0.0059247853429956
f012mA             htildeplus32mA     1.1182895931336
fperp12mA          fplus12mF          2.7897971686372e-05
fperp12mA          fplus12mA          0.031922469369232
fperp12mA          f012mF             0.0031042143856394
fperp12mA          f012mA             0.0072498078145644
fperp12mA          fperp12mA          0.034046954549673
fperp12mA          gplus12mF          0.0032644434504264
fperp12mA          gplus12mA          0.0088211751966875
fperp12mA          g012mF             0.00022634331704244
fperp12mA          g012mA             0.033291592903585
fperp12mA          gperp12mF          0.0084167943387034
fperp12mA          gperp12mA          -0.0078012326990125
fperp12mA          htildeperp12mF     0.003242189999354
fperp12mA          htildeperp12mA     0.0075934603289202
fperp12mA          hperp12mA          0.031519591781759
fperp12mA          hplus12mF          0.00015317602197856
fperp12mA          hplus12mA          0.030322293810852
fperp12mA          htildeplus12mF     0.0083157884970686
fperp12mA          htildeplus12mA     -0.011431269622695
fperp12mA          fplus32mA          0.0046957404806686
fperp12mA          f032mF             0.0031131934856486
fperp12mA          f032mA             0.060087499927942
fperp12mA          fperp32mA          0.0030194399250773
fperp12mA          fperpp32mF         -1.5518152124332e-05
fperp12mA          fperpp32mA         0.0016216679558077
fperp12mA          gplus32mA          0.02837556591653
fperp12mA          g032mA             0.0025528631862249
fperp12mA          gperp32mF          0.0041419614014061
fperp12mA          gperp32mA          0.04093310679579
fperp12mA          gperpp32mF         -6.3440157385612e-05
fperp12mA          gperpp32mA         -0.0017970328458288
fperp12mA          htildeperp32mF     0.0039567471921734
fperp12mA          htildeperp32mA     0.049185374702506
fperp12mA          hperp32mA          0.0033797090099402
fperp12mA          htildeperpp32mF    -9.0533887529456e-05
fperp12mA          htildeperpp32mA    0.0017887578331618
fperp12mA          hperpp32mF         3.9084128246408e-06
fperp12mA          hperpp32mA         -0.00048095686245006
fperp12mA          hplus32mA          0.00066537579277078
fperp12mA          htildeplus32mA     0.039099399515388
gplus12mF          fplus12mF          0.00012774232842395
gplus12mF          fplus12mA          0.0051567875957269
gplus12mF          f012mF             0.0017661998121247
gplus12mF          f012mA             -0.014232892702439
gplus12mF          fperp12mA          0.0032644434504231
gplus12mF          gplus12mF          0.0023009538857601
gplus12mF          gplus12mA          -0.022855244123945
gplus12mF          g012mF             0.00018717593980683
gplus12mF          g012mA             0.0051885216921397
gplus12mF          gperp12mF          0.0047984747100231
gplus12mF          gperp12mA          -0.048265408599761
gplus12mF          htildeperp12mF     0.0018830401948793
gplus12mF          htildeperp12mA     -0.016762743329652
gplus12mF          hperp12mA          0.0048089534808854
gplus12mF          hplus12mF          0.00014434095154428
gplus12mF          hplus12mA          0.0032805161763604
gplus12mF          htildeplus12mF     0.0052788581581326
gplus12mF          htildeplus12mA     -0.048860085815663
gplus12mF          fplus32mA          0.0010080781210933
gplus12mF          f032mF             0.0043372295451395
gplus12mF          f032mA             -0.057165677281255
gplus12mF          fperp32mA          0.001519345247466
gplus12mF          fperpp32mF         7.5389917794718e-06
gplus12mF          fperpp32mA         1.5207154761293e-05
gplus12mF          gplus32mA          -0.058005528730729
gplus12mF          g032mA             0.00079721426864271
gplus12mF          gperp32mF          0.0041699861147097
gplus12mF          gperp32mA          -0.048617902834793
gplus12mF          gperpp32mF         6.6842054128812e-05
gplus12mF          gperpp32mA         -0.00079254256217434
gplus12mF          htildeperp32mF     0.004212213260124
gplus12mF          htildeperp32mA     -0.051367823344489
gplus12mF          hperp32mA          0.0010914648532425
gplus12mF          htildeperpp32mF    0.00012254130340785
gplus12mF          htildeperpp32mA    -0.00076783635465309
gplus12mF          hperpp32mF         -3.1718034497907e-06
gplus12mF          hperpp32mA         -4.4357513109198e-05
gplus12mF          hplus32mA          0.00087315877362204
gplus12mF          htildeplus32mA     -0.052766965086067
gplus12mA          fplus12mF          -0.00019258266328751
gplus12mA          fplus12mA          0.0028051601979814
gplus12mA          f012mF             -0.014027572046473
gplus12mA          f012mA             0.25332639996941
gplus12mA          fperp12mA          0.0088211751967165
gplus12mA          gplus12mF          -0.022855244123944
gplus12mA          gplus12mA          0.57632746603204
gplus12mA          g012mF             -0.00036155998877279
gplus12mA          g012mA             0.004219837611443
gplus12mA          gperp12mF          -0.043041670930445
gplus12mA          gperp12mA          0.81516795985331
gplus12mA          htildeperp12mF     -0.015042701240925
gplus12mA          htildeperp12mA     0.30577558346371
gplus12mA          hperp12mA          0.00063088110544664
gplus12mA          hplus12mF          -0.0002194897811061
gplus12mA          hplus12mA          0.014410976993204
gplus12mA          htildeplus12mF     -0.047425138582485
gplus12mA          htildeplus12mA     0.8246523746716
gplus12mA          fplus32mA          0.00093931037574162
gplus12mA          f032mF             -0.059999307501731
gplus12mA          f032mA             1.3059522834241
gplus12mA          fperp32mA          -0.002765222297723
gplus12mA          fperpp32mF         4.2737606506722e-05
gplus12mA          fperpp32mA         0.00034515199484819
gplus12mA          gplus32mA          1.1904669341859
gplus12mA          g032mA             -0.0024610303260152
gplus12mA          gperp32mF          -0.058201138305742
gplus12mA          gperp32mA          1.1582755928954
gplus12mA          gperpp32mF         -0.00096246096421102
gplus12mA          gperpp32mA         0.013489838852813
gplus12mA          htildeperp32mF     -0.058550155740266
gplus12mA          htildeperp32mA     1.2100445757055
gplus12mA          hperp32mA          -0.0038348775984151
gplus12mA          htildeperpp32mF    -0.0013546129760224
gplus12mA          htildeperpp32mA    0.02185492406245
gplus12mA          hperpp32mF         -5.6739988027952e-06
gplus12mA          hperpp32mA         -0.00016988338609448
gplus12mA          hplus32mA          0.0017027771120435
gplus12mA          htildeplus32mA     1.1692383020356
g012mF             fplus12mF          6.3076440775297e-05
g012mF             fplus12mA          0.00027390284423425
g012mF             f012mF             0.00013247664475392
g012mF             f012mA             -0.0001354386859518
g012mF             fperp12mA          0.00022634331704152
g012mF             gplus12mF          0.00018717593980665
g012mF             gplus12mA          -0.00036155998877151
g012mF             g012mF             9.8001901080248e-05
g012mF             g012mA             4.0425180396835e-05
g012mF             gperp12mF          0.0002575199386161
g012mF             gperp12mA          -0.00066400488640824
g012mF             htildeperp12mF     0.00014254072789036
g012mF             htildeperp12mA     -0.00029237535557268
g012mF             hperp12mA          0.00027572710625766
g012mF             hplus12mF          7.1854296352894e-05
g012mF             hplus12mA          0.00017055623459661
g012mF             htildeplus12mF     0.0002979829043205
g012mF             htildeplus12mA     -0.00072110121305233
g012mF             fplus32mA          4.0458371068889e-05
g012mF             f032mF             0.00011731480838183
g012mF             f032mA             0.0013006659704973
g012mF             fperp32mA          0.00012538705848699
g012mF             fperpp32mF         8.9411645870038e-06
g012mF             fperpp32mA         -1.2866183828267e-05
g012mF             gplus32mA          0.00017071136511488
g012mF             g032mA             9.111727937569e-06
g012mF             gperp32mF          4.0808725085411e-05
g012mF             gperp32mA          0.0016203048396445
g012mF             gperpp32mF         5.1193148248352e-06
g012mF             gperpp32mA         -6.383247589013e-05
g012mF             htildeperp32mF     7.3597983479377e-05
g012mF             htildeperp32mA     0.001309787281003
g012mF             hperp32mA          6.1121727446931e-05
g012mF             htildeperpp32mF    3.4067978346645e-05
g012mF             htildeperpp32mA    1.5305177510607e-05
g012mF             hperpp32mF         -2.6005311255658e-06
g012mF             hperpp32mA         -3.6341433632591e-06
g012mF             hplus32mA          0.00013765239080652
g012mF             htildeplus32mA     0.0010391253335121
g012mA             fplus12mF          0.00016225466358734
g012mA             fplus12mA          0.041670746344872
g012mA             f012mF             0.0047648366086348
g012mA             f012mA             -0.00023837148437616
g012mA             fperp12mA          0.033291592903589
g012mA             gplus12mF          0.0051885216921427
g012mA             gplus12mA          0.0042198376113912
g012mA             g012mF             4.042518039807e-05
g012mA             g012mA             0.061562225200601
g012mA             gperp12mF          0.013684008486122
g012mA             gperp12mA          -0.037185933536705
g012mA             htildeperp12mF     0.0049022237621808
g012mA             htildeperp12mA     0.001573663438435
g012mA             hperp12mA          0.043155299472343
g012mA             hplus12mF          0.00019086187143364
g012mA             hplus12mA          0.036614716022457
g012mA             htildeplus12mF     0.014146782759773
g012mA             htildeplus12mA     -0.041921455144728
g012mA             fplus32mA          0.0061635961077144
g012mA             f032mF             0.0064694455219355
g012mA             f032mA             0.040439892372318
g012mA             fperp32mA          0.005538804721125
g012mA             fperpp32mF         -2.7373449336503e-05
g012mA             fperpp32mA         0.0015467235899652
g012mA             gplus32mA          0.0056133720563169
g012mA             g032mA             0.0037259875613102
g012mA             gperp32mF          0.0073801945266137
g012mA             gperp32mA          0.028815902774244
g012mA             gperpp32mF         -6.5988331763139e-05
g012mA             gperpp32mA         -0.00038679249865141
g012mA             htildeperp32mF     0.0074914527722963
g012mA             htildeperp32mA     0.029005726912371
g012mA             hperp32mA          0.0050448709416575
g012mA             htildeperpp32mF    6.3593983193207e-05
g012mA             htildeperpp32mA    0.0023826755334794
g012mA             hperpp32mF         5.4751161247513e-06
g012mA             hperpp32mA         -0.00055059142056826
g012mA             hplus32mA          0.0016271558748443
g012mA             htildeplus32mA     0.022733284291643
gperp12mF          fplus12mF          0.00018087183280968
gperp12mF          fplus12mA          0.014995251694478
gperp12mF          f012mF             0.0048877565882396
gperp12mF          f012mA             -0.045210854133702
gperp12mF          fperp12mA          0.0084167943387024
gperp12mF          gplus12mF          0.0047984747100262
gperp12mF          gplus12mA          -0.043041670930494
gperp12mF          g012mF             0.0002575199386168
gperp12mF          g012mA             0.013684008486118
gperp12mF          gperp12mF          0.016096076542164
gperp12mF          gperp12mA          -0.2117355156147
gperp12mF          htildeperp12mF     0.0051488401417742
gperp12mF          htildeperp12mA     -0.05248076138729
gperp12mF          hperp12mA          0.013947191050361
gperp12mF          hplus12mF          0.00020612745527224
gperp12mF          hplus12mA          0.0083697811102888
gperp12mF          htildeplus12mF     0.013541670881354
gperp12mF          htildeplus12mA     -0.13462277685687
gperp12mF          fplus32mA          0.0019564133391213
gperp12mF          f032mF             0.010424529624846
gperp12mF          f032mA             -0.15524258325739
gperp12mF          fperp32mA          0.0035155618548724
gperp12mF          fperpp32mF         -7.6673055454882e-06
gperp12mF          fperpp32mA         0.00028954253608263
gperp12mF          gplus32mA          -0.15857010088859
gperp12mF          g032mA             0.0019406934217781
gperp12mF          gperp32mF          0.010633011943203
gperp12mF          gperp32mA          -0.13935874772898
gperp12mF          gperpp32mF         -4.5833368370802e-05
gperp12mF          gperpp32mA         0.00029992938398891
gperp12mF          htildeperp32mF     0.010487837509711
gperp12mF          htildeperp32mA     -0.14019594315297
gperp12mF          hperp32mA          0.0024665514674607
gperp12mF          htildeperpp32mF    -2.9734411963941e-05
gperp12mF          htildeperpp32mA    0.00044315899148056
gperp12mF          hperpp32mF         1.1165718542992e-06
gperp12mF          hperpp32mA         -8.703203122819e-05
gperp12mF          hplus32mA          0.0014909091752481
gperp12mF          htildeplus32mA     -0.1495934173524
gperp12mA          fplus12mF          -0.00024100566837122
gperp12mA          fplus12mA          -0.04174256862694
gperp12mA          f012mF             -0.049376816527622
gperp12mA          f012mA             0.81590830791578
gperp12mA          fperp12mA          -0.0078012326990064
gperp12mA          gplus12mF          -0.048265408599757
gperp12mA          gplus12mA          0.81516795985308
gperp12mA          g012mF             -0.00066400488641271
gperp12mA          g012mA             -0.037185933536721
gperp12mA          gperp12mF          -0.21173551561466
gperp12mA          gperp12mA          4.9821650957305
gperp12mA          htildeperp12mF     -0.053100213007401
gperp12mA          htildeperp12mA     0.96006295153865
gperp12mA          hperp12mA          -0.045142632034614
gperp12mA          hplus12mF          -0.00035031851129189
gperp12mA          hplus12mA          0.0038395549755817
gperp12mA          htildeplus12mF     -0.14475879539584
gperp12mA          htildeplus12mA     2.33399389617
gperp12mA          fplus32mA          0.0053651200072152
gperp12mA          f032mF             -0.15307152017883
gperp12mA          f032mA             3.483159793413
gperp12mA          fperp32mA          -0.0050226875859516
gperp12mA          fperpp32mF         0.00019520538944707
gperp12mA          fperpp32mA         -0.001248816371064
gperp12mA          gplus32mA          3.2904896470296
gperp12mA          g032mA             -0.0064387561701194
gperp12mA          gperp32mF          -0.15508942060124
gperp12mA          gperp32mA          3.2316470161222
gperp12mA          gperpp32mF         -5.3753830921803e-06
gperp12mA          gperpp32mA         -0.0030142279800456
gperp12mA          htildeperp32mF     -0.15406642872459
gperp12mA          htildeperp32mA     3.3191177519846
gperp12mA          hperp32mA          -0.0066727037607132
gperp12mA          htildeperpp32mF    -0.0012684417035771
gperp12mA          htildeperpp32mA    0.017754447960969
gperp12mA          hperpp32mF         -3.1994860073486e-05
gperp12mA          hperpp32mA         8.2909034787768e-05
gperp12mA          hplus32mA          0.010033115199203
gperp12mA          htildeplus32mA     3.2349727742393
htildeperp12mF     fplus12mF          0.00010286718168102
htildeperp12mF     fplus12mA          0.0053521181959356
htildeperp12mF     f012mF             0.0018686934380822
htildeperp12mF     f012mA             -0.015502080512743
htildeperp12mF     fperp12mA          0.0032421899993533
htildeperp12mF     gplus12mF          0.0018830401948797
htildeperp12mF     gplus12mA          -0.015042701240923
htildeperp12mF     g012mF             0.00014254072789056
htildeperp12mF     g012mA             0.0049022237621798
htildeperp12mF     gperp12mF          0.005148840141773
htildeperp12mF     gperp12mA          -0.053100213007397
htildeperp12mF     htildeperp12mF     0.0021756158149075
htildeperp12mF     htildeperp12mA     -0.025411487486074
htildeperp12mF     hperp12mA          0.0050097751643451
htildeperp12mF     hplus12mF          0.00011578046514187
htildeperp12mF     hplus12mA          0.0031842182582134
htildeperp12mF     htildeplus12mF     0.0048289746408004
htildeperp12mF     htildeplus12mA     -0.045550340078985
htildeperp12mF     fplus32mA          0.00082181875763652
htildeperp12mF     f032mF             0.0036735717504666
htildeperp12mF     f032mA             -0.051105144542078
htildeperp12mF     fperp32mA          0.001417536431745
htildeperp12mF     fperpp32mF         4.8824566102723e-06
htildeperp12mF     fperpp32mA         9.0758484998166e-05
htildeperp12mF     gplus32mA          -0.051656252809525
htildeperp12mF     g032mA             0.00079651851692757
htildeperp12mF     gperp32mF          0.0036629723112342
htildeperp12mF     gperp32mA          -0.045597510130049
htildeperp12mF     gperpp32mF         -1.497094893722e-05
htildeperp12mF     gperpp32mA         -4.6768845546449e-05
htildeperp12mF     htildeperp32mF     0.0036334916767166
htildeperp12mF     htildeperp32mA     -0.045148302929143
htildeperp12mF     hperp32mA          0.00096593890901319
htildeperp12mF     htildeperpp32mF    1.8625260059923e-05
htildeperp12mF     htildeperpp32mA    7.5780740741944e-05
htildeperp12mF     hperpp32mF         -1.8317303882705e-06
htildeperp12mF     hperpp32mA         -3.5806102052578e-05
htildeperp12mF     hplus32mA          0.00072890954338875
htildeperp12mF     htildeplus32mA     -0.048872169752647
htildeperp12mA     fplus12mF          -0.00013666891670464
htildeperp12mA     fplus12mA          -0.00079971158104365
htildeperp12mA     f012mF             -0.016877615431639
htildeperp12mA     f012mA             0.29576322868165
htildeperp12mA     fperp12mA          0.0075934603289233
htildeperp12mA     gplus12mF          -0.016762743329658
htildeperp12mA     gplus12mA          0.30577558346393
htildeperp12mA     g012mF             -0.00029237535557202
htildeperp12mA     g012mA             0.0015736634384164
htildeperp12mA     gperp12mF          -0.052480761387288
htildeperp12mA     gperp12mA          0.96006295153879
htildeperp12mA     htildeperp12mF     -0.025411487486061
htildeperp12mA     htildeperp12mA     0.65887105391405
htildeperp12mA     hperp12mA          -0.0021525743068376
htildeperp12mA     hplus12mF          -0.00017704684362432
htildeperp12mA     hplus12mA          0.013110301569601
htildeperp12mA     htildeplus12mF     -0.048754134257333
htildeperp12mA     htildeplus12mA     0.83486494195273
htildeperp12mA     fplus32mA          0.0025962442619136
htildeperp12mA     f032mF             -0.056079675828655
htildeperp12mA     f032mA             1.2933038005724
htildeperp12mA     fperp32mA          -0.0014463452810942
htildeperp12mA     fperpp32mF         4.392245897502e-05
htildeperp12mA     fperpp32mA         0.00016755905061879
htildeperp12mA     gplus32mA          1.2132575087377
htildeperp12mA     g032mA             -0.0020052619200497
htildeperp12mA     gperp32mF          -0.056427349486264
htildeperp12mA     gperp32mA          1.1955555267152
htildeperp12mA     gperpp32mF         -0.00017201146499513
htildeperp12mA     gperpp32mA         0.0012709313156341
htildeperp12mA     htildeperp32mF     -0.056187646363844
htildeperp12mA     htildeperp32mA     1.2316693262603
htildeperp12mA     hperp32mA          -0.0019038039775357
htildeperp12mA     htildeperpp32mF    -0.00080126554665057
htildeperp12mA     htildeperpp32mA    0.010081756099446
htildeperp12mA     hperpp32mF         -3.0124374376633e-06
htildeperp12mA     hperpp32mA         -6.8841010960443e-05
htildeperp12mA     hplus32mA          0.0031759870386571
htildeperp12mA     htildeplus32mA     1.1941648383076
hperp12mA          fplus12mF          0.00015128775757796
hperp12mA          fplus12mA          0.041303381355991
hperp12mA          f012mF             0.0049081967517191
hperp12mA          f012mA             -0.0029731742304345
hperp12mA          fperp12mA          0.03151959178176
hperp12mA          gplus12mF          0.0048089534808917
hperp12mA          gplus12mA          0.00063088110540209
hperp12mA          g012mF             0.0002757271062591
hperp12mA          g012mA             0.043155299472349
hperp12mA          gperp12mF          0.013947191050362
hperp12mA          gperp12mA          -0.0451426320346
hperp12mA          htildeperp12mF     0.0050097751643476
hperp12mA          htildeperp12mA     -0.0021525743068674
hperp12mA          hperp12mA          0.051881435318023
hperp12mA          hplus12mF          6.6145342722934e-05
hperp12mA          hplus12mA          0.03581553310903
hperp12mA          htildeplus12mF     0.013494855510085
hperp12mA          htildeplus12mA     -0.045880876002475
hperp12mA          fplus32mA          0.0066744075182667
hperp12mA          f032mF             0.0053816526412424
hperp12mA          f032mA             0.057699029953624
hperp12mA          fperp32mA          0.0053212974812104
hperp12mA          fperpp32mF         -3.3935069479575e-05
hperp12mA          fperpp32mA         0.0014214088115167
hperp12mA          gplus32mA          0.047953674320859
hperp12mA          g032mA             0.0046911818416892
hperp12mA          gperp32mF          0.0054777952967352
hperp12mA          gperp32mA          0.046676698920772
hperp12mA          gperpp32mF         -0.00016535782594503
hperp12mA          gperpp32mA         0.00045924019626527
hperp12mA          htildeperp32mF     0.0054128075546997
hperp12mA          htildeperp32mA     0.068553883589893
hperp12mA          hperp32mA          0.005502918321788
hperp12mA          htildeperpp32mF    -0.00019086350835506
hperp12mA          htildeperpp32mA    0.0031901516380918
hperp12mA          hperpp32mF         8.149366274632e-06
hperp12mA          hperpp32mA         -0.00041896150844512
hperp12mA          hplus32mA          0.0027225855051775
hperp12mA          htildeplus32mA     0.040573481807468
hplus12mF          fplus12mF          5.4199804593528e-05
hplus12mF          fplus12mA          0.00022121188151804
hplus12mF          f012mF             0.00011518318681562
hplus12mF          f012mA             -0.00013870029391958
hplus12mF          fperp12mA          0.00015317602197783
hplus12mF          gplus12mF          0.00014434095154414
hplus12mF          gplus12mA          -0.00021948978110586
hplus12mF          g012mF             7.1854296352894e-05
hplus12mF          g012mA             0.00019086187143266
hplus12mF          gperp12mF          0.00020612745527181
hplus12mF          gperp12mA          -0.00035031851128967
hplus12mF          htildeperp12mF     0.00011578046514173
hplus12mF          htildeperp12mA     -0.00017704684362433
hplus12mF          hperp12mA          6.6145342721885e-05
hplus12mF          hplus12mF          6.3205208213339e-05
hplus12mF          hplus12mA          3.058411105775e-05
hplus12mF          htildeplus12mF     0.00023011686726357
hplus12mF          htildeplus12mA     -0.00038644368058956
hplus12mF          fplus32mA          7.8387416211903e-06
hplus12mF          f032mF             0.00010810163424033
hplus12mF          f032mA             0.0003101312800736
hplus12mF          fperp32mA          9.8096520235579e-05
hplus12mF          fperpp32mF         7.7264946600209e-06
hplus12mF          fperpp32mA         -1.2545733944139e-05
hplus12mF          gplus32mA          -0.00083044154584115
hplus12mF          g032mA             1.5411739536634e-06
hplus12mF          gperp32mF          7.0135218145148e-05
hplus12mF          gperp32mA          0.00063901635871264
hplus12mF          gperpp32mF         4.18005063695e-06
hplus12mF          gperpp32mA         -8.3887356123115e-05
hplus12mF          htildeperp32mF     8.9889644862979e-05
hplus12mF          htildeperp32mA     0.00018081310333527
hplus12mF          hperp32mA          4.1697933135487e-05
hplus12mF          htildeperpp32mF    2.1034259828503e-05
hplus12mF          htildeperpp32mA    8.4976879206173e-06
hplus12mF          hperpp32mF         -1.911775363226e-06
hplus12mF          hperpp32mA         -4.0588515269039e-07
hplus12mF          hplus32mA          8.9263155127208e-05
hplus12mF          htildeplus32mA     0.00010420172227176
hplus12mA          fplus12mF          0.0001000447413731
hplus12mA          fplus12mA          0.034258880282069
hplus12mA          f012mF             0.0035060458414856
hplus12mA          f012mA             0.0090014669637331
hplus12mA          fperp12mA          0.030322293810851
hplus12mA          gplus12mF          0.0032805161763657
hplus12mA          gplus12mA          0.014410976993153
hplus12mA          g012mF             0.00017055623459774
hplus12mA          g012mA             0.03661471602246
hplus12mA          gperp12mF          0.0083697811102899
hplus12mA          gperp12mA          0.003839554975622
hplus12mA          htildeperp12mF     0.0031842182582157
hplus12mA          htildeperp12mA     0.013110301569575
hplus12mA          hperp12mA          0.03581553310903
hplus12mA          hplus12mF          3.0584111058534e-05
hplus12mA          hplus12mA          0.042452074806075
hplus12mA          htildeplus12mF     0.008289268438151
hplus12mA          htildeplus12mA     -0.00067302913139753
hplus12mA          fplus32mA          0.004306305379091
hplus12mA          f032mF             0.0028882683702944
hplus12mA          f032mA             0.066911365149678
hplus12mA          fperp32mA          0.0038747011729044
hplus12mA          fperpp32mF         -5.2198921494559e-06
hplus12mA          fperpp32mA         0.0022127976427538
hplus12mA          gplus32mA          0.0025829457286949
hplus12mA          g032mA             0.0021520090707597
hplus12mA          gperp32mF          0.0055497622766721
hplus12mA          gperp32mA          0.035749607009788
hplus12mA          gperpp32mF         -0.00037697450754801
hplus12mA          gperpp32mA         8.9810220396393e-05
hplus12mA          htildeperp32mF     0.0055666796203289
hplus12mA          htildeperp32mA     0.022554811404428
hplus12mA          hperp32mA          0.0035934794513609
hplus12mA          htildeperpp32mF    -0.0003175968324003
hplus12mA          htildeperpp32mA    0.0037301114975691
hplus12mA          hperpp32mF         5.4404318561354e-06
hplus12mA          hperpp32mA         -0.0004852984869147
hplus12mA          hplus32mA          -0.00072024681594034
hplus12mA          htildeplus32mA     0.036278437791094
htildeplus12mF     fplus12mF          0.00020290026560494
htildeplus12mF     fplus12mA          0.014450644221251
htildeplus12mF     f012mF             0.0045661626493014
htildeplus12mF     f012mA             -0.042202139343299
htildeplus12mF     fperp12mA          0.0083157884970623
htildeplus12mF     gplus12mF          0.0052788581581363
htildeplus12mF     gplus12mA          -0.047425138582533
htildeplus12mF     g012mF             0.00029798290432124
htildeplus12mF     g012mA             0.014146782759769
htildeplus12mF     gperp12mF          0.013541670881354
htildeplus12mF     gperp12mA          -0.14475879539583
htildeplus12mF     htildeperp12mF     0.0048289746408027
htildeplus12mF     htildeperp12mA     -0.048754134257379
htildeplus12mF     hperp12mA          0.013494855510081
htildeplus12mF     hplus12mF          0.00023011686726406
htildeplus12mF     hplus12mA          0.0082892684381466
htildeplus12mF     htildeplus12mF     0.01633752352639
htildeplus12mF     htildeplus12mA     -0.19622399123555
htildeplus12mF     fplus32mA          0.0027031828642573
htildeplus12mF     f032mF             0.012435551429333
htildeplus12mF     f032mA             -0.17205406633179
htildeplus12mF     fperp32mA          0.0039062013039415
htildeplus12mF     fperpp32mF         -5.6412610233094e-06
htildeplus12mF     fperpp32mA         9.9354769116917e-05
htildeplus12mF     gplus32mA          -0.17354492412376
htildeplus12mF     g032mA             0.0020866936905089
htildeplus12mF     gperp32mF          0.011923656453529
htildeplus12mF     gperp32mA          -0.14416802927034
htildeplus12mF     gperpp32mF         0.0002317724951588
htildeplus12mF     gperpp32mA         -0.0023248724305267
htildeplus12mF     htildeperp32mF     0.011976381626289
htildeplus12mF     htildeperp32mA     -0.15002207947659
htildeplus12mF     hperp32mA          0.0029626544660384
htildeplus12mF     htildeperpp32mF    0.00024547829345084
htildeplus12mF     htildeperpp32mA    -0.0021127928402803
htildeplus12mF     hperpp32mF         -1.156968619315e-06
htildeplus12mF     hperpp32mA         -0.00011839377517771
htildeplus12mF     hplus32mA          0.0021198481959504
htildeplus12mF     htildeplus32mA     -0.1626482558116
htildeplus12mA     fplus12mF          -0.00031772494479793
htildeplus12mA     fplus12mA          -0.040040290525234
htildeplus12mA     f012mF             -0.042566276556742
htildeplus12mA     f012mA             0.7148414452517
htildeplus12mA     fperp12mA          -0.011431269622669
htildeplus12mA     gplus12mF          -0.048860085815661
htildeplus12mA     gplus12mA          0.82465237467103
htildeplus12mA     g012mF             -0.00072110121305629
htildeplus12mA     g012mA             -0.041921455144665
htildeplus12mA     gperp12mF          -0.13462277685682
htildeplus12mA     gperp12mA          2.3339938961692
htildeplus12mA     htildeperp12mF     -0.045550340078981
htildeplus12mA     htildeperp12mA     0.83486494195263
htildeplus12mA     hperp12mA          -0.045880876002369
htildeplus12mA     hplus12mF          -0.00038644368059281
htildeplus12mA     hplus12mA          -0.00067302913128797
htildeplus12mA     htildeplus12mF     -0.19622399123546
htildeplus12mA     htildeplus12mA     4.4334037716443
htildeplus12mA     fplus32mA          -0.00038510940408104
htildeplus12mA     f032mF             -0.16933450349733
htildeplus12mA     f032mA             3.6199177397285
htildeplus12mA     fperp32mA          -0.010544309030447
htildeplus12mA     fperpp32mF         0.00015845611549703
htildeplus12mA     fperpp32mA         -0.0026612873731811
htildeplus12mA     gplus32mA          3.3396202782017
htildeplus12mA     g032mA             -0.0083979361227278
htildeplus12mA     gperp32mF          -0.1647803772981
htildeplus12mA     gperp32mA          3.197551362954
htildeplus12mA     gperpp32mF         -0.0025186614496897
htildeplus12mA     gperpp32mA         0.038114033877862
htildeplus12mA     htildeperp32mF     -0.16596083690344
htildeplus12mA     htildeperp32mA     3.3391295944742
htildeplus12mA     hperp32mA          -0.012905623632425
htildeplus12mA     htildeperpp32mF    -0.0032038768587823
htildeplus12mA     htildeperpp32mA    0.051739795281575
htildeplus12mA     hperpp32mF         -1.9046456881179e-05
htildeplus12mA     hperpp32mA         0.00019701524720772
htildeplus12mA     hplus32mA          0.006631348356258
htildeplus12mA     htildeplus32mA     3.2702930558512
fplus32mA          fplus12mF          7.0273287636431e-07
fplus32mA          fplus12mA          0.0058665427582162
fplus32mA          f012mF             0.000742224580617
fplus32mA          f012mA             0.0037050726622273
fplus32mA          fperp12mA          0.0046957404806631
fplus32mA          gplus12mF          0.0010080781210912
fplus32mA          gplus12mA          0.00093931037567698
fplus32mA          g012mF             4.0458371067754e-05
fplus32mA          g012mA             0.0061635961077053
fplus32mA          gperp12mF          0.0019564133391208
fplus32mA          gperp12mA          0.0053651200069535
fplus32mA          htildeperp12mF     0.00082181875763247
fplus32mA          htildeperp12mA     0.0025962442619616
fplus32mA          hperp12mA          0.0066744075182504
fplus32mA          hplus12mF          7.8387416203533e-06
fplus32mA          hplus12mA          0.004306305379076
fplus32mA          htildeplus12mF     0.0027031828642485
fplus32mA          htildeplus12mA     -0.00038510940403387
fplus32mA          fplus32mA          0.03406329264969
fplus32mA          f032mF             0.037177969617465
fplus32mA          f032mA             0.11962432039849
fplus32mA          fperp32mA          0.02273408097622
fplus32mA          fperpp32mF         8.8941475464202e-06
fplus32mA          fperpp32mA         0.0059810578247138
fplus32mA          gplus32mA          0.11416775492603
fplus32mA          g032mA             0.018441240592328
fplus32mA          gperp32mF          0.028383384889936
fplus32mA          gperp32mA          0.096699028005497
fplus32mA          gperpp32mF         -0.00021929162103134
fplus32mA          gperpp32mA         -0.0025596405987985
fplus32mA          htildeperp32mF     0.029224732300668
fplus32mA          htildeperp32mA     0.14841501673749
fplus32mA          hperp32mA          0.02224847093156
fplus32mA          htildeperpp32mF    -4.9992289362765e-05
fplus32mA          htildeperpp32mA    0.0092768344406192
fplus32mA          hperpp32mF         -1.8993622851568e-05
fplus32mA          hperpp32mA         -0.00098107132758579
fplus32mA          hplus32mA          0.018756000636573
fplus32mA          htildeplus32mA     0.08679811918464
f032mF             fplus12mF          8.2250283824867e-05
f032mF             fplus12mA          0.0055890545387069
f032mF             f012mF             0.0033224812272614
f032mF             f012mA             -0.049816654812966
f032mF             fperp12mA          0.0031131934856545
f032mF             gplus12mF          0.0043372295451321
f032mF             gplus12mA          -0.059999307501745
f032mF             g012mF             0.00011731480837945
f032mF             g012mA             0.0064694455218979
f032mF             gperp12mF          0.010424529624831
f032mF             gperp12mA          -0.15307152017876
f032mF             htildeperp12mF     0.0036735717504648
f032mF             htildeperp12mA     -0.056079675828804
f032mF             hperp12mA          0.0053816526412465
f032mF             hplus12mF          0.00010810163423775
f032mF             hplus12mA          0.0028882683702892
f032mF             htildeplus12mF     0.012435551429314
f032mF             htildeplus12mA     -0.16933450349737
f032mF             fplus32mA          0.037177969617458
f032mF             f032mF             0.14902307822963
f032mF             f032mA             -2.067641394749
f032mF             fperp32mA          0.033103134944093
f032mF             fperpp32mF         0.00029055089992699
f032mF             fperpp32mA         0.0022130698430938
f032mF             gplus32mA          -1.2734866707722
f032mF             g032mA             0.026063349365865
f032mF             gperp32mF          0.10719430152333
f032mF             gperp32mA          -1.1322535402662
f032mF             gperpp32mF         0.00065679991382083
f032mF             gperpp32mA         -0.010265818680565
f032mF             htildeperp32mF     0.11039595917373
f032mF             htildeperp32mA     -1.2685007866073
f032mF             hperp32mA          0.030275911711668
f032mF             htildeperpp32mF    0.0017304599333649
f032mF             htildeperpp32mA    -0.0059655238212966
f032mF             hperpp32mF         -8.5822517962808e-05
f032mF             hperpp32mA         -0.00053630984963119
f032mF             hplus32mA          0.02716886294659
f032mF             htildeplus32mA     -1.1854662102882
f032mA             fplus12mF          0.00026864541694353
f032mA             fplus12mA          0.058781124036903
f032mA             f012mF             -0.04594362920957
f032mA             f012mA             1.1619419550934
f032mA             fperp12mA          0.06008749992753
f032mA             gplus12mF          -0.057165677281113
f032mA             gplus12mA          1.305952283421
f032mA             g012mF             0.0013006659705322
f032mA             g012mA             0.040439892372494
f032mA             gperp12mF          -0.15524258325721
f032mA             gperp12mA          3.4831597934129
f032mA             htildeperp12mF     -0.05110514454204
f032mA             htildeperp12mA     1.2933038005743
f032mA             hperp12mA          0.057699029953417
f032mA             hplus12mF          0.00031013128011093
f032mA             hplus12mA          0.066911365149478
f032mA             htildeplus12mF     -0.17205406633156
f032mA             htildeplus12mA     3.6199177397324
f032mA             fplus32mA          0.11962432039846
f032mA             f032mF             -2.0676413947486
f032mA             f032mA             63.48102338745
f032mA             fperp32mA          0.058700846978219
f032mA             fperpp32mF         -0.00055015818145397
f032mA             fperpp32mA         0.13087748950232
f032mA             gplus32mA          31.047087667889
f032mA             g032mA             0.03524891548266
f032mA             gperp32mF          -1.2290994056889
f032mA             gperp32mA          28.951227451805
f032mA             gperpp32mF         -0.019143800817604
f032mA             gperpp32mA         0.11762469915519
f032mA             htildeperp32mF     -1.2503753876776
f032mA             htildeperp32mA     32.340067481265
f032mA             hperp32mA          0.059331583292081
f032mA             htildeperpp32mF    -0.021481482153544
f032mA             htildeperpp32mA    0.4295787549532
f032mA             hperpp32mF         0.00021881459990013
f032mA             hperpp32mA         -0.022586490184573
f032mA             hplus32mA          -0.044864108363928
f032mA             htildeplus32mA     29.50793316534
fperp32mA          fplus12mF          7.3411997488993e-05
fperp32mA          fplus12mA          0.0064963684434331
fperp32mA          f012mF             0.0013523566738687
fperp32mA          f012mA             0.00013368699758871
fperp32mA          fperp12mA          0.0030194399250805
fperp32mA          gplus12mF          0.0015193452474657
fperp32mA          gplus12mA          -0.002765222297768
fperp32mA          g012mF             0.00012538705848645
fperp32mA          g012mA             0.0055388047211259
fperp32mA          gperp12mF          0.003515561854872
fperp32mA          gperp12mA          -0.0050226875859863
fperp32mA          htildeperp12mF     0.0014175364317448
fperp32mA          htildeperp12mA     -0.0014463452811075
fperp32mA          hperp12mA          0.0053212974812075
fperp32mA          hplus12mF          9.8096520235178e-05
fperp32mA          hplus12mA          0.0038747011729005
fperp32mA          htildeplus12mF     0.0039062013039403
fperp32mA          htildeplus12mA     -0.010544309030492
fperp32mA          fplus32mA          0.022734080976212
fperp32mA          f032mF             0.033103134944073
fperp32mA          f032mA             0.058700846978539
fperp32mA          fperp32mA          0.062753730120017
fperp32mA          fperpp32mF         0.00024708125723022
fperp32mA          fperpp32mA         0.0021335016099265
fperp32mA          gplus32mA          0.075849486529357
fperp32mA          g032mA             0.023913023207536
fperp32mA          gperp32mF          0.029589725420291
fperp32mA          gperp32mA          0.0085487371239731
fperp32mA          gperpp32mF         -0.00022397282412836
fperp32mA          gperpp32mA         -0.0021719289812506
fperp32mA          htildeperp32mF     0.030778239777787
fperp32mA          htildeperp32mA     0.084855249015196
fperp32mA          hperp32mA          0.02539237840923
fperp32mA          htildeperpp32mF    0.00027664859192582
fperp32mA          htildeperpp32mA    0.0059268741329067
fperp32mA          hperpp32mF         -5.4460182070417e-05
fperp32mA          hperpp32mA         -0.00041835761748891
fperp32mA          hplus32mA          0.039897078325745
fperp32mA          htildeplus32mA     0.00030875609329142
fperpp32mF         fplus12mF          6.6807251290513e-06
fperpp32mF         fplus12mA          -1.2506736005421e-05
fperpp32mF         f012mF             4.4360667589989e-06
fperpp32mF         f012mA             3.9467520418776e-05
fperpp32mF         fperp12mA          -1.5518152124154e-05
fperpp32mF         gplus12mF          7.5389917794282e-06
fperpp32mF         gplus12mA          4.2737606507332e-05
fperpp32mF         g012mF             8.9411645869978e-06
fperpp32mF         g012mA             -2.7373449336397e-05
fperpp32mF         gperp12mF          -7.6673055455876e-06
fperpp32mF         gperp12mA          0.00019520538944869
fperpp32mF         htildeperp12mF     4.8824566102261e-06
fperpp32mF         htildeperp12mA     4.3922458976226e-05
fperpp32mF         hperp12mA          -3.3935069479395e-05
fperpp32mF         hplus12mF          7.7264946600148e-06
fperpp32mF         hplus12mA          -5.2198921492659e-06
fperpp32mF         htildeplus12mF     -5.6412610234301e-06
fperpp32mF         htildeplus12mA     0.00015845611549891
fperpp32mF         fplus32mA          8.8941475464462e-06
fperpp32mF         f032mF             0.00029055089992692
fperpp32mF         f032mA             -0.00055015818144932
fperpp32mF         fperp32mA          0.00024708125723024
fperpp32mF         fperpp32mF         1.1225320386519e-05
fperpp32mF         fperpp32mA         -3.71544549737e-05
fperpp32mF         gplus32mA          -0.00050358331720382
fperpp32mF         g032mA             6.4841541017406e-05
fperpp32mF         gperp32mF          0.00017077683659452
fperpp32mF         gperp32mA          2.8702273441602e-06
fperpp32mF         gperpp32mF         5.0780385290221e-07
fperpp32mF         gperpp32mA         -3.7972876002725e-05
fperpp32mF         htildeperp32mF     0.00020577438729347
fperpp32mF         htildeperp32mA     -0.00029182126290845
fperpp32mF         hperp32mA          7.2396789741334e-05
fperpp32mF         htildeperpp32mF    2.9821538444947e-05
fperpp32mF         htildeperpp32mA    -1.8028451284791e-05
fperpp32mF         hperpp32mF         -2.2218812437916e-06
fperpp32mF         hperpp32mA         6.6293732077599e-08
fperpp32mF         hplus32mA          0.00015782850051549
fperpp32mF         htildeplus32mA     -0.00025593976079967
fperpp32mA         fplus12mF          -1.4683254610277e-05
fperpp32mA         fplus12mA          0.0018914312348968
fperpp32mA         f012mF             0.00011827228129812
fperpp32mA         f012mA             0.0002112041065929
fperpp32mA         fperp12mA          0.0016216679558066
fperpp32mA         gplus12mF          1.5207154761721e-05
fperpp32mA         gplus12mA          0.00034515199482082
fperpp32mA         g012mF             -1.2866183828379e-05
fperpp32mA         g012mA             0.0015467235899622
fperpp32mA         gperp12mF          0.00028954253608319
fperpp32mA         gperp12mA          -0.0012488163710973
fperpp32mA         htildeperp12mF     9.0758484998159e-05
fperpp32mA         htildeperp12mA     0.0001675590506111
fperpp32mA         hperp12mA          0.0014214088115144
fperpp32mA         hplus12mF          -1.2545733944246e-05
fperpp32mA         hplus12mA          0.002212797642752
fperpp32mA         htildeplus12mF     9.9354769117044e-05
fperpp32mA         htildeplus12mA     -0.0026612873731952
fperpp32mA         fplus32mA          0.0059810578247125
fperpp32mA         f032mF             0.0022130698430886
fperpp32mA         f032mA             0.13087748950234
fperpp32mA         fperp32mA          0.0021335016099262
fperpp32mA         fperpp32mF         -3.7154454973733e-05
fperpp32mA         fperpp32mA         0.0064102178384725
fperpp32mA         gplus32mA          0.10381858968081
fperpp32mA         g032mA             0.003355907953035
fperpp32mA         gperp32mF          0.0022760397189736
fperpp32mA         gperp32mA          0.10523387443685
fperpp32mA         gperpp32mF         -0.00056285343090213
fperpp32mA         gperpp32mA         7.1857327175611e-05
fperpp32mA         htildeperp32mF     0.0022426035214269
fperpp32mA         htildeperp32mA     0.11799448415052
fperpp32mA         hperp32mA          0.0040051023181542
fperpp32mA         htildeperpp32mF    -0.00054867886793664
fperpp32mA         htildeperpp32mA    0.007898726111964
fperpp32mA         hperpp32mF         4.3319815912727e-06
fperpp32mA         hperpp32mA         -0.00055786081189843
fperpp32mA         hplus32mA          -0.00077825043609651
fperpp32mA         htildeplus32mA     0.10900604412779
gplus32mA          fplus12mF          -0.00091627764157206
gplus32mA          fplus12mA          0.024938245820503
gplus32mA          f012mF             -0.051126284717424
gplus32mA          f012mA             1.1773683199249
gplus32mA          fperp12mA          0.028375565916594
gplus32mA          gplus12mF          -0.05800552873062
gplus32mA          gplus12mA          1.1904669341866
gplus32mA          g012mF             0.00017071136516839
gplus32mA          g012mA             0.0056133720564617
gplus32mA          gperp12mF          -0.15857010088846
gplus32mA          gperp12mA          3.2904896470324
gplus32mA          htildeperp12mF     -0.051656252809367
gplus32mA          htildeperp12mA     1.2132575087348
gplus32mA          hperp12mA          0.047953674321337
gplus32mA          hplus12mF          -0.00083044154580216
gplus32mA          hplus12mA          0.0025829457291989
gplus32mA          htildeplus12mF     -0.17354492412349
gplus32mA          htildeplus12mA     3.3396202782011
gplus32mA          fplus32mA          0.11416775492603
gplus32mA          f032mF             -1.2734866707727
gplus32mA          f032mA             31.047087667896
gplus32mA          fperp32mA          0.075849486529141
gplus32mA          fperpp32mF         -0.00050358331720594
gplus32mA          fperpp32mA         0.10381858968076
gplus32mA          gplus32mA          47.389202184901
gplus32mA          g032mA             0.08706381863647
gplus32mA          gperp32mF          -1.530686925334
gplus32mA          gperp32mA          36.822521245883
gplus32mA          gperpp32mF         -0.0034550281421485
gplus32mA          gperpp32mA         -0.055628027137545
gplus32mA          htildeperp32mF     -1.2672467804398
gplus32mA          htildeperp32mA     30.753186789746
gplus32mA          hperp32mA          0.040131907642133
gplus32mA          htildeperpp32mF    -0.011459563598685
gplus32mA          htildeperpp32mA    0.25528255881174
gplus32mA          hperpp32mF         0.00022697924141589
gplus32mA          hperpp32mA         -0.018713945289488
gplus32mA          hplus32mA          0.041912693987642
gplus32mA          htildeplus32mA     29.697193647554
g032mA             fplus12mF          -2.4369150585132e-07
g032mA             fplus12mA          0.0046583596455382
g032mA             f012mF             0.00086570258230165
g032mA             f012mA             -0.0022316965543202
g032mA             fperp12mA          0.0025528631862224
g032mA             gplus12mF          0.00079721426864474
g032mA             gplus12mA          -0.0024610303261492
g032mA             g012mF             9.1117279370555e-06
g032mA             g012mA             0.0037259875612943
g032mA             gperp12mF          0.0019406934217798
g032mA             gperp12mA          -0.0064387561702527
g032mA             htildeperp12mF     0.00079651851692742
g032mA             htildeperp12mA     -0.0020052619200772
g032mA             hperp12mA          0.0046911818416856
g032mA             hplus12mF          1.5411739530571e-06
g032mA             hplus12mA          0.0021520090707593
g032mA             htildeplus12mF     0.0020866936905077
g032mA             htildeplus12mA     -0.0083979361227898
g032mA             fplus32mA          0.018441240592322
g032mA             f032mF             0.026063349365851
g032mA             f032mA             0.035248915482853
g032mA             fperp32mA          0.023913023207536
g032mA             fperpp32mF         6.4841541017352e-05
g032mA             fperpp32mA         0.0033559079530364
g032mA             gplus32mA          0.087063818636604
g032mA             g032mA             0.021877064518334
g032mA             gperp32mF          0.023953284556343
g032mA             gperp32mA          -0.033499393286465
g032mA             gperpp32mF         -0.00038129392554736
g032mA             gperpp32mA         -0.00045720688474606
g032mA             htildeperp32mF     0.024340741810273
g032mA             htildeperp32mA     0.027243973477343
g032mA             hperp32mA          0.017672704351921
g032mA             htildeperpp32mF    -0.00019699612711218
g032mA             htildeperpp32mA    0.0064301549233535
g032mA             hperpp32mF         -1.5777807466079e-05
g032mA             hperpp32mA         -0.00042677328639924
g032mA             hplus32mA          0.017587964681645
g032mA             htildeplus32mA     0.015039774056569
gperp32mF          fplus12mF          5.9461118740745e-05
gperp32mF          fplus12mA          0.0067578495744052
gperp32mF          f012mF             0.0037424874661224
gperp32mF          f012mA             -0.053914747842623
gperp32mF          fperp12mA          0.0041419614014247
gperp32mF          gplus12mF          0.0041699861147252
gperp32mF          gplus12mA          -0.05820113830634
gperp32mF          g012mF             4.0808725083478e-05
gperp32mF          g012mA             0.0073801945265851
gperp32mF          gperp12mF          0.010633011943238
gperp32mF          gperp12mA          -0.15508942060208
gperp32mF          htildeperp12mF     0.0036629723112403
gperp32mF          htildeperp12mA     -0.056427349486371
gperp32mF          hperp12mA          0.0054777952967341
gperp32mF          hplus12mF          7.0135218143114e-05
gperp32mF          hplus12mA          0.005549762276668
gperp32mF          htildeplus12mF     0.011923656453549
gperp32mF          htildeplus12mA     -0.16478037729861
gperp32mF          fplus32mA          0.028383384889932
gperp32mF          f032mF             0.10719430152334
gperp32mF          f032mA             -1.229099405689
gperp32mF          fperp32mA          0.029589725420305
gperp32mF          fperpp32mF         0.00017077683659456
gperp32mF          fperpp32mA         0.0022760397189786
gperp32mF          gplus32mA          -1.5306869253337
gperp32mF          g032mA             0.023953284556349
gperp32mF          gperp32mF          0.10784287479711
gperp32mF          gperp32mA          -1.4124571618535
gperp32mF          gperpp32mF         0.00031177802389728
gperp32mF          gperpp32mA         -0.0075859125461021
gperp32mF          htildeperp32mF     0.10234745664784
gperp32mF          htildeperp32mA     -1.2734893426835
gperp32mF          hperp32mA          0.026633322232835
gperp32mF          htildeperpp32mF    0.0010736500372755
gperp32mF          htildeperpp32mA    -0.004022418136149
gperp32mF          hperpp32mF         -5.7783046146134e-05
gperp32mF          hperpp32mA         -0.00039696394327932
gperp32mF          hplus32mA          0.020808370468397
gperp32mF          htildeplus32mA     -1.152392568225
gperp32mA          fplus12mF          0.00055580562320106
gperp32mA          fplus12mA          0.048068650041985
gperp32mA          f012mF             -0.046498148903707
gperp32mA          f012mA             1.1133604114952
gperp32mA          fperp12mA          0.040933106795541
gperp32mA          gplus12mF          -0.048617902834726
gperp32mA          gplus12mA          1.1582755928953
gperp32mA          g012mF             0.0016203048396919
gperp32mA          g012mA             0.028815902774044
gperp32mA          gperp12mF          -0.13935874772903
gperp32mA          gperp12mA          3.2316470161285
gperp32mA          htildeperp12mF     -0.045597510130012
gperp32mA          htildeperp12mA     1.1955555267159
gperp32mA          hperp12mA          0.046676698921038
gperp32mA          hplus12mF          0.00063901635874765
gperp32mA          hplus12mA          0.03574960700998
gperp32mA          htildeplus12mF     -0.14416802927024
gperp32mA          htildeplus12mA     3.1975513629558
gperp32mA          fplus32mA          0.096699028005525
gperp32mA          f032mF             -1.1322535402662
gperp32mA          f032mA             28.951227451795
gperp32mA          fperp32mA          0.0085487371238827
gperp32mA          fperpp32mF         2.8702273423029e-06
gperp32mA          fperpp32mA         0.10523387443687
gperp32mA          gplus32mA          36.822521245881
gperp32mA          g032mA             -0.033499393286555
gperp32mA          gperp32mF          -1.4124571618536
gperp32mA          gperp32mA          41.181264942751
gperp32mA          gperpp32mF         -0.015795434415999
gperp32mA          gperpp32mA         0.11042230326225
gperp32mA          htildeperp32mF     -1.1458051992782
gperp32mA          htildeperp32mA     30.166891336282
gperp32mA          hperp32mA          0.027659136278009
gperp32mA          htildeperpp32mF    -0.016377127421609
gperp32mA          htildeperpp32mA    0.34607634436801
gperp32mA          hperpp32mF         6.1126646383079e-05
gperp32mA          hperpp32mA         -0.018711647539117
gperp32mA          hplus32mA          -0.0571818418621
gperp32mA          htildeplus32mA     26.028750871476
gperpp32mF         fplus12mF          2.8316444262667e-06
gperpp32mF         fplus12mA          -0.00058508772016204
gperpp32mF         f012mF             -0.00010381344396163
gperpp32mF         f012mA             0.00088999044914148
gperpp32mF         fperp12mA          -6.3440157385595e-05
gperpp32mF         gplus12mF          6.6842054128993e-05
gperpp32mF         gplus12mA          -0.00096246096421561
gperpp32mF         g012mF             5.119314824891e-06
gperpp32mF         g012mA             -6.5988331763459e-05
gperpp32mF         gperp12mF          -4.5833368370831e-05
gperpp32mF         gperp12mA          -5.3753830911965e-06
gperpp32mF         htildeperp12mF     -1.4970948937111e-05
gperpp32mF         htildeperp12mA     -0.00017201146499834
gperpp32mF         hperp12mA          -0.00016535782594487
gperpp32mF         hplus12mF          4.1800506369849e-06
gperpp32mF         hplus12mA          -0.00037697450754781
gperpp32mF         htildeplus12mF     0.000231772495159
gperpp32mF         htildeplus12mA     -0.0025186614496951
gperpp32mF         fplus32mA          -0.0002192916210314
gperpp32mF         f032mF             0.00065679991382069
gperpp32mF         f032mA             -0.019143800817604
gperpp32mF         fperp32mA          -0.0002239728241286
gperpp32mF         fperpp32mF         5.078038529114e-07
gperpp32mF         fperpp32mA         -0.0005628534309021
gperpp32mF         gplus32mA          -0.0034550281421394
gperpp32mF         g032mA             -0.0003812939255475
gperpp32mF         gperp32mF          0.00031177802389683
gperpp32mF         gperp32mA          -0.015795434415986
gperpp32mF         gperpp32mF         0.00077187263810757
gperpp32mF         gperpp32mA         -0.0070426011743435
gperpp32mF         htildeperp32mF     0.00021456689784973
gperpp32mF         htildeperp32mA     -0.015352940284285
gperpp32mF         hperp32mA          -0.00034994139890397
gperpp32mF         htildeperpp32mF    0.00061690380748951
gperpp32mF         htildeperpp32mA    -0.0050160499906025
gperpp32mF         hperpp32mF         -3.0844939929888e-06
gperpp32mF         hperpp32mA         -7.6962729054429e-05
gperpp32mF         hplus32mA          0.00029365323458444
gperpp32mF         htildeplus32mA     -0.005742700901125
gperpp32mA         fplus12mF          -9.0975431886149e-05
gperpp32mA         fplus12mA          0.0027906066244704
gperpp32mA         f012mF             0.00082154234856422
gperpp32mA         f012mA             -0.013821089100591
gperpp32mA         fperp12mA          -0.0017970328458378
gperpp32mA         gplus12mF          -0.00079254256217678
gperpp32mA         gplus12mA          0.013489838852846
gperpp32mA         g012mF             -6.3832475890605e-05
gperpp32mA         g012mA             -0.00038679249866027
gperpp32mA         gperp12mF          0.00029992938398393
gperpp32mA         gperp12mA          -0.0030142279799602
gperpp32mA         htildeperp12mF     -4.6768845547902e-05
gperpp32mA         htildeperp12mA     0.0012709313156324
gperpp32mA         hperp12mA          0.00045924019625858
gperpp32mA         hplus12mF          -8.3887356123487e-05
gperpp32mA         hplus12mA          8.9810220391813e-05
gperpp32mA         htildeplus12mF     -0.002324872430531
gperpp32mA         htildeplus12mA     0.038114033877912
gperpp32mA         fplus32mA          -0.0025596405987951
gperpp32mA         f032mF             -0.010265818680552
gperpp32mA         f032mA             0.11762469915499
gperpp32mA         fperp32mA          -0.0021719289812473
gperpp32mA         fperpp32mF         -3.7972876002816e-05
gperpp32mA         fperpp32mA         7.1857327175686e-05
gperpp32mA         gplus32mA          -0.055628027137756
gperpp32mA         g032mA             -0.00045720688474289
gperpp32mA         gperp32mF          -0.0075859125460893
gperpp32mA         gperp32mA          0.11042230326205
gperpp32mA         gperpp32mF         -0.0070426011743436
gperpp32mA         gperpp32mA         0.14536259798242
gperpp32mA         htildeperp32mF     -0.006056380597326
gperpp32mA         htildeperp32mA     0.073223455966548
gperpp32mA         hperp32mA          -0.0011077342977683
gperpp32mA         htildeperpp32mF    -0.0045845048347301
gperpp32mA         htildeperpp32mA    0.069414408190469
gperpp32mA         hperpp32mF         1.7389973455648e-05
gperpp32mA         hperpp32mA         0.00067866972262562
gperpp32mA         hplus32mA          -0.0025106041519218
gperpp32mA         htildeplus32mA     -0.019664211239217
htildeperp32mF     fplus12mF          7.6082788282187e-05
htildeperp32mF     fplus12mA          0.0068464668825261
htildeperp32mF     f012mF             0.0037389790952731
htildeperp32mF     f012mA             -0.054197370922038
htildeperp32mF     fperp12mA          0.0039567471921728
htildeperp32mF     gplus12mF          0.0042122132601244
htildeperp32mF     gplus12mA          -0.058550155740373
htildeperp32mF     g012mF             7.3597983476809e-05
htildeperp32mF     g012mA             0.0074914527723161
htildeperp32mF     gperp12mF          0.010487837509723
htildeperp32mF     gperp12mA          -0.15406642872516
htildeperp32mF     htildeperp12mF     0.0036334916767211
htildeperp32mF     htildeperp12mA     -0.056187646364091
htildeperp32mF     hperp12mA          0.0054128075547183
htildeperp32mF     hplus12mF          8.988964486087e-05
htildeperp32mF     hplus12mA          0.0055666796203302
htildeperp32mF     htildeplus12mF     0.011976381626294
htildeperp32mF     htildeplus12mA     -0.16596083690378
htildeperp32mF     fplus32mA          0.029224732300664
htildeperp32mF     f032mF             0.11039595917371
htildeperp32mF     f032mA             -1.2503753876768
htildeperp32mF     fperp32mA          0.030778239777798
htildeperp32mF     fperpp32mF         0.00020577438729358
htildeperp32mF     fperpp32mA         0.0022426035214284
htildeperp32mF     gplus32mA          -1.2672467804395
htildeperp32mF     g032mA             0.024340741810282
htildeperp32mF     gperp32mF          0.10234745664783
htildeperp32mF     gperp32mA          -1.145805199278
htildeperp32mF     gperpp32mF         0.00021456689785007
htildeperp32mF     gperpp32mA         -0.0060563805973361
htildeperp32mF     htildeperp32mF     0.11379419568274
htildeperp32mF     htildeperp32mA     -1.6183308307873
htildeperp32mF     hperp32mA          0.027321394633652
htildeperp32mF     htildeperpp32mF    0.0013581806765726
htildeperp32mF     htildeperpp32mA    -0.004611663739489
htildeperp32mF     hperpp32mF         -7.1133584072587e-05
htildeperp32mF     hperpp32mA         -0.00041596064516232
htildeperp32mF     hplus32mA          0.021845214539352
htildeperp32mF     htildeplus32mA     -1.455035803415
htildeperp32mA     fplus12mF          -6.5237550903391e-05
htildeperp32mA     fplus12mA          0.048550685157646
htildeperp32mA     f012mF             -0.04894302538499
htildeperp32mA     f012mA             1.2006012674715
htildeperp32mA     fperp12mA          0.049185374702639
htildeperp32mA     gplus12mF          -0.05136782334434
htildeperp32mA     gplus12mA          1.2100445757066
htildeperp32mA     g012mF             0.0013097872810324
htildeperp32mA     g012mA             0.029005726913189
htildeperp32mA     gperp12mF          -0.14019594315269
htildeperp32mA     gperp12mA          3.3191177519874
htildeperp32mA     htildeperp12mF     -0.045148302928873
htildeperp32mA     htildeperp12mA     1.2316693262547
htildeperp32mA     hperp12mA          0.068553883590332
htildeperp32mA     hplus12mF          0.00018081310336845
htildeperp32mA     hplus12mA          0.022554811404688
htildeperp32mA     htildeplus12mF     -0.15002207947607
htildeperp32mA     htildeplus12mA     3.3391295944695
htildeperp32mA     fplus32mA          0.14841501673764
htildeperp32mA     f032mF             -1.2685007866071
htildeperp32mA     f032mA             32.340067481253
htildeperp32mA     fperp32mA          0.084855249015086
htildeperp32mA     fperpp32mF         -0.00029182126291222
htildeperp32mA     fperpp32mA         0.11799448415052
htildeperp32mA     gplus32mA          30.753186789744
htildeperp32mA     g032mA             0.027243973477228
htildeperp32mA     gperp32mF          -1.2734893426836
htildeperp32mA     gperp32mA          30.166891336283
htildeperp32mA     gperpp32mF         -0.015352940284294
htildeperp32mA     gperpp32mA         0.073223455966673
htildeperp32mA     htildeperp32mF     -1.6183308307874
htildeperp32mA     htildeperp32mA     50.447504440235
htildeperp32mA     hperp32mA          0.090076047128612
htildeperp32mA     htildeperpp32mF    -0.025668764853028
htildeperp32mA     htildeperpp32mA    0.41518876751275
htildeperp32mA     hperpp32mF         0.00030194885973405
htildeperp32mA     hperpp32mA         -0.02008454459273
htildeperp32mA     hplus32mA          -0.003783893293369
htildeperp32mA     htildeplus32mA     39.177824681202
hperp32mA          fplus12mF          3.2090989428749e-05
hperp32mA          fplus12mA          0.0060312648916407
hperp32mA          f012mF             0.0010301286452759
hperp32mA          f012mA             -0.0013459832915557
hperp32mA          fperp12mA          0.0033797090099381
hperp32mA          gplus12mF          0.0010914648532443
hperp32mA          gplus12mA          -0.0038348775985144
hperp32mA          g012mF             6.1121727446237e-05
hperp32mA          g012mA             0.0050448709416544
hperp32mA          gperp12mF          0.002466551467467
hperp32mA          gperp12mA          -0.0066727037609183
hperp32mA          htildeperp12mF     0.00096593890901258
hperp32mA          htildeperp12mA     -0.001903803977509
hperp32mA          hperp12mA          0.0055029183217901
hperp32mA          hplus12mF          4.1697933134817e-05
hperp32mA          hplus12mA          0.0035934794513636
hperp32mA          htildeplus12mF     0.0029626544660421
hperp32mA          htildeplus12mA     -0.012905623632569
hperp32mA          fplus32mA          0.022248470931557
hperp32mA          f032mF             0.030275911711657
hperp32mA          f032mA             0.059331583292413
hperp32mA          fperp32mA          0.025392378409233
hperp32mA          fperpp32mF         7.2396789741299e-05
hperp32mA          fperpp32mA         0.004005102318155
hperp32mA          gplus32mA          0.040131907642167
hperp32mA          g032mA             0.017672704351924
hperp32mA          gperp32mF          0.026633322232834
hperp32mA          gperp32mA          0.027659136277982
hperp32mA          gperpp32mF         -0.00034994139890384
hperp32mA          gperpp32mA         -0.0011077342977721
hperp32mA          htildeperp32mF     0.027321394633652
hperp32mA          htildeperp32mA     0.090076047128591
hperp32mA          hperp32mA          0.022460769041059
hperp32mA          htildeperpp32mF    -0.00018884163774196
hperp32mA          htildeperpp32mA    0.0075753873280032
hperp32mA          hperpp32mF         -1.2329604572704e-05
hperp32mA          hperpp32mA         -0.00067897776333208
hperp32mA          hplus32mA          0.014823060027801
hperp32mA          htildeplus32mA     -0.0044172756296295
htildeperpp32mF    fplus12mF          1.5074781806915e-05
htildeperpp32mF    fplus12mA          -0.00070712592643757
htildeperpp32mF    f012mF             -6.1334875245452e-05
htildeperpp32mF    f012mA             0.00017398440889545
htildeperpp32mF    fperp12mA          -9.0533887529485e-05
htildeperpp32mF    gplus12mF          0.00012254130340747
htildeperpp32mF    gplus12mA          -0.0013546129760216
htildeperpp32mF    g012mF             3.4067978346641e-05
htildeperpp32mF    g012mA             6.3593983192451e-05
htildeperpp32mF    gperp12mF          -2.9734411965225e-05
htildeperpp32mF    gperp12mA          -0.0012684417035668
htildeperpp32mF    htildeperp12mF     1.8625260059454e-05
htildeperpp32mF    htildeperp12mA     -0.00080126554664588
htildeperpp32mF    hperp12mA          -0.00019086350835643
htildeperpp32mF    hplus12mF          2.1034259828505e-05
htildeperpp32mF    hplus12mA          -0.00031759683240114
htildeperpp32mF    htildeplus12mF     0.00024547829344952
htildeperpp32mF    htildeplus12mA     -0.0032038768587685
htildeperpp32mF    fplus32mA          -4.9992289362879e-05
htildeperpp32mF    f032mF             0.0017304599333634
htildeperpp32mF    f032mA             -0.021481482153508
htildeperpp32mF    fperp32mA          0.00027664859192571
htildeperpp32mF    fperpp32mF         2.9821538444955e-05
htildeperpp32mF    fperpp32mA         -0.00054867886793656
htildeperpp32mF    gplus32mA          -0.011459563598652
htildeperpp32mF    g032mA             -0.00019699612711219
htildeperpp32mF    gperp32mF          0.0010736500372741
htildeperpp32mF    gperp32mA          -0.016377127421581
htildeperpp32mF    gperpp32mF         0.00061690380748949
htildeperpp32mF    gperpp32mA         -0.0045845048347298
htildeperpp32mF    htildeperp32mF     0.0013581806765713
htildeperpp32mF    htildeperp32mA     -0.025668764852997
htildeperpp32mF    hperp32mA          -0.00018884163774207
htildeperpp32mF    htildeperpp32mF    0.00091956021504848
htildeperpp32mF    htildeperpp32mA    -0.0059739421692006
htildeperpp32mF    hperpp32mF         -1.4605425412193e-05
htildeperpp32mF    hperpp32mA         -0.00012256828116178
htildeperpp32mF    hplus32mA          0.00099787930455841
htildeperpp32mF    htildeplus32mA     -0.0056661506358665
htildeperpp32mA    fplus12mF          -1.0222249914657e-05
htildeperpp32mA    fplus12mA          0.0065837168657591
htildeperpp32mA    f012mF             0.00070049153672634
htildeperpp32mA    f012mA             -0.0030473585709084
htildeperpp32mA    fperp12mA          0.0017887578331563
htildeperpp32mA    gplus12mF          -0.00076783635465425
htildeperpp32mA    gplus12mA          0.021854924062459
htildeperpp32mA    g012mF             1.5305177509724e-05
htildeperpp32mA    g012mA             0.0023826755334773
htildeperpp32mA    gperp12mF          0.0004431589914828
htildeperpp32mA    gperp12mA          0.017754447960893
htildeperpp32mA    htildeperp12mF     7.5780740742003e-05
htildeperpp32mA    htildeperp12mA     0.010081756099418
htildeperpp32mA    hperp12mA          0.0031901516380868
htildeperpp32mA    hplus12mF          8.4976879199334e-06
htildeperpp32mA    hplus12mA          0.003730111497565
htildeperpp32mA    htildeplus12mF     -0.0021127928402801
htildeperpp32mA    htildeplus12mA     0.051739795281553
htildeperpp32mA    fplus32mA          0.0092768344406206
htildeperpp32mA    f032mF             -0.0059655238212881
htildeperpp32mA    f032mA             0.4295787549531
htildeperpp32mA    fperp32mA          0.0059268741329086
htildeperpp32mA    fperpp32mF         -1.8028451284878e-05
htildeperpp32mA    fperpp32mA         0.0078987261119634
htildeperpp32mA    gplus32mA          0.2552825588114
htildeperpp32mA    g032mA             0.0064301549233551
htildeperpp32mA    gperp32mF          -0.0040224181361341
htildeperpp32mA    gperp32mA          0.34607634436768
htildeperpp32mA    gperpp32mF         -0.0050160499906028
htildeperpp32mA    gperpp32mA         0.069414408190471
htildeperpp32mA    htildeperp32mF     -0.0046116637394795
htildeperpp32mA    htildeperp32mA     0.41518876751261
htildeperpp32mA    hperp32mA          0.0075753873280055
htildeperpp32mA    htildeperpp32mF    -0.0059739421692012
htildeperpp32mA    htildeperpp32mA    0.12949158874797
htildeperpp32mA    hperpp32mF         1.7792855386482e-05
htildeperpp32mA    hperpp32mA         -0.0010484311302652
htildeperpp32mA    hplus32mA          -0.0020244215939289
htildeperpp32mA    htildeplus32mA     0.23349646044017
hperpp32mF         fplus12mF          -1.5880791258826e-06
hperpp32mF         fplus12mA          1.2155802298947e-05
hperpp32mF         f012mF             -9.7289348611941e-07
hperpp32mF         f012mA             -3.7943721065311e-06
hperpp32mF         fperp12mA          3.908412824617e-06
hperpp32mF         gplus12mF          -3.1718034497553e-06
hperpp32mF         gplus12mA          -5.673998803221e-06
hperpp32mF         g012mF             -2.6005311255608e-06
hperpp32mF         g012mA             5.4751161247197e-06
hperpp32mF         gperp12mF          1.1165718543719e-06
hperpp32mF         gperp12mA          -3.1994860074236e-05
hperpp32mF         htildeperp12mF     -1.8317303882391e-06
hperpp32mF         htildeperp12mA     -3.0124374380908e-06
hperpp32mF         hperp12mA          8.1493662746687e-06
hperpp32mF         hplus12mF          -1.9117753632229e-06
hperpp32mF         hplus12mA          5.440431856144e-06
hperpp32mF         htildeplus12mF     -1.1569686192302e-06
hperpp32mF         htildeplus12mA     -1.9046456882153e-05
hperpp32mF         fplus32mA          -1.8993622851565e-05
hperpp32mF         f032mF             -8.5822517962731e-05
hperpp32mF         f032mA             0.0002188145998982
hperpp32mF         fperp32mA          -5.4460182070421e-05
hperpp32mF         fperpp32mF         -2.2218812437916e-06
hperpp32mF         fperpp32mA         4.3319815912651e-06
hperpp32mF         gplus32mA          0.00022697924141448
hperpp32mF         g032mA             -1.5777807466089e-05
hperpp32mF         gperp32mF          -5.7783046146077e-05
hperpp32mF         gperp32mA          6.1126646382017e-05
hperpp32mF         gperpp32mF         -3.0844939929866e-06
hperpp32mF         gperpp32mA         1.7389973455619e-05
hperpp32mF         htildeperp32mF     -7.1133584072522e-05
hperpp32mF         htildeperp32mA     0.00030194885973247
hperpp32mF         hperp32mA          -1.2329604572704e-05
hperpp32mF         htildeperpp32mF    -1.4605425412191e-05
hperpp32mF         htildeperpp32mA    1.7792855386454e-05
hperpp32mF         hperpp32mF         9.0809689583188e-07
hperpp32mF         hperpp32mA         -8.7048848180791e-09
hperpp32mF         hplus32mA          -8.0166897882502e-05
hperpp32mF         htildeplus32mA     4.6838125395145e-05
hperpp32mA         fplus12mF          1.6489424533253e-06
hperpp32mA         fplus12mA          -0.00025712167630305
hperpp32mA         f012mF             -1.6953081265603e-05
hperpp32mA         f012mA             -0.00016604701616031
hperpp32mA         fperp12mA          -0.0004809568624497
hperpp32mA         gplus12mF          -4.4357513109238e-05
hperpp32mA         gplus12mA          -0.00016988338609149
hperpp32mA         g012mF             -3.6341433632609e-06
hperpp32mA         g012mA             -0.00055059142056791
hperpp32mA         gperp12mF          -8.7032031228248e-05
hperpp32mA         gperp12mA          8.290903479525e-05
hperpp32mA         htildeperp12mF     -3.5806102052573e-05
hperpp32mA         htildeperp12mA     -6.8841010958093e-05
hperpp32mA         hperp12mA          -0.0004189615084447
hperpp32mA         hplus12mF          -4.0588515268886e-07
hperpp32mA         hplus12mA          -0.00048529848691447
hperpp32mA         htildeplus12mF     -0.00011839377517768
hperpp32mA         htildeplus12mA     0.00019701524720969
hperpp32mA         fplus32mA          -0.00098107132758561
hperpp32mA         f032mF             -0.00053630984963085
hperpp32mA         f032mA             -0.022586490184569
hperpp32mA         fperp32mA          -0.00041835761748894
hperpp32mA         fperpp32mF         6.6293732079959e-08
hperpp32mA         fperpp32mA         -0.00055786081189844
hperpp32mA         gplus32mA          -0.018713945289487
hperpp32mA         g032mA             -0.00042677328639917
hperpp32mA         gperp32mF          -0.00039696394327906
hperpp32mA         gperp32mA          -0.018711647539114
hperpp32mA         gperpp32mF         -7.6962729054422e-05
hperpp32mA         gperpp32mA         0.00067866972262549
hperpp32mA         htildeperp32mF     -0.00041596064516188
hperpp32mA         htildeperp32mA     -0.020084544592736
hperpp32mA         hperp32mA          -0.00067897776333202
hperpp32mA         htildeperpp32mF    -0.00012256828116176
hperpp32mA         htildeperpp32mA    -0.0010484311302655
hperpp32mA         hperpp32mF         -8.7048848188899e-09
hperpp32mA         hperpp32mA         0.00028817154085356
hperpp32mA         hplus32mA          0.00020378907800491
hperpp32mA         htildeplus32mA     -0.020696955849191
hplus32mA          fplus12mF          7.4163109396151e-05
hplus32mA          fplus12mA          0.0018296121169521
hplus32mA          f012mF             0.00055706176421027
hplus32mA          f012mA             0.0059247853430584
hplus32mA          fperp12mA          0.00066537579276901
hplus32mA          gplus12mF          0.00087315877362176
hplus32mA          gplus12mA          0.0017027771119751
hplus32mA          g012mF             0.00013765239080587
hplus32mA          g012mA             0.001627155874844
hplus32mA          gperp12mF          0.001490909175247
hplus32mA          gperp12mA          0.010033115199121
hplus32mA          htildeperp12mF     0.00072890954338745
hplus32mA          htildeperp12mA     0.003175987038649
hplus32mA          hperp12mA          0.0027225855051733
hplus32mA          hplus12mF          8.9263155126737e-05
hplus32mA          hplus12mA          -0.00072024681594655
hplus32mA          htildeplus12mF     0.0021198481959461
hplus32mA          htildeplus12mA     0.0066313483562675
hplus32mA          fplus32mA          0.018756000636569
hplus32mA          f032mF             0.027168862946576
hplus32mA          f032mA             -0.044864108363676
hplus32mA          fperp32mA          0.039897078325745
hplus32mA          fperpp32mF         0.00015782850051546
hplus32mA          fperpp32mA         -0.00077825043609592
hplus32mA          gplus32mA          0.041912693987818
hplus32mA          g032mA             0.017587964681646
hplus32mA          gperp32mF          0.020808370468388
hplus32mA          gperp32mA          -0.05718184186201
hplus32mA          gperpp32mF         0.00029365323458454
hplus32mA          gperpp32mA         -0.0025106041519222
hplus32mA          htildeperp32mF     0.021845214539343
hplus32mA          htildeperp32mA     -0.0037838932932404
hplus32mA          hperp32mA          0.014823060027798
hplus32mA          htildeperpp32mF    0.00099787930455838
hplus32mA          htildeperpp32mA    -0.0020244215939291
hplus32mA          hperpp32mF         -8.0166897882496e-05
hplus32mA          hperpp32mA         0.00020378907800491
hplus32mA          hplus32mA          0.058440622956768
hplus32mA          htildeplus32mA     -0.0343963618416
htildeplus32mA     fplus12mF          7.6343941159504e-05
htildeplus32mA     fplus12mA          0.039720800133774
htildeplus32mA     f012mF             -0.046846224715479
htildeplus32mA     f012mA             1.1182895931289
htildeplus32mA     fperp12mA          0.039099399515221
htildeplus32mA     gplus12mF          -0.052766965085823
htildeplus32mA     gplus12mA          1.1692383020325
htildeplus32mA     g012mF             0.0010391253335491
htildeplus32mA     g012mA             0.022733284291409
htildeplus32mA     gperp12mF          -0.14959341735203
htildeplus32mA     gperp12mA          3.2349727742384
htildeplus32mA     htildeperp12mF     -0.048872169752456
htildeplus32mA     htildeperp12mA     1.1941648383053
htildeplus32mA     hperp12mA          0.040573481807676
htildeplus32mA     hplus12mF          0.00010420172229541
htildeplus32mA     hplus12mA          0.036278437791196
htildeplus32mA     htildeplus12mF     -0.16264825581112
htildeplus32mA     htildeplus12mA     3.2702930558476
htildeplus32mA     fplus32mA          0.086798119184768
htildeplus32mA     f032mF             -1.1854662102883
htildeplus32mA     f032mA             29.507933165337
htildeplus32mA     fperp32mA          0.00030875609317957
htildeplus32mA     fperpp32mF         -0.00025593976080324
htildeplus32mA     fperpp32mA         0.10900604412777
htildeplus32mA     gplus32mA          29.697193647555
htildeplus32mA     g032mA             0.015039774056524
htildeplus32mA     gperp32mF          -1.1523925682251
htildeplus32mA     gperp32mA          26.028750871477
htildeplus32mA     gperpp32mF         -0.0057427009011313
htildeplus32mA     gperpp32mA         -0.019664211239117
htildeplus32mA     htildeperp32mF     -1.4550358034152
htildeplus32mA     htildeperp32mA     39.177824681204
htildeplus32mA     hperp32mA          -0.0044172756295837
htildeplus32mA     htildeperpp32mF    -0.0056661506358927
htildeplus32mA     htildeperpp32mA    0.2334964604403
htildeplus32mA     hperpp32mF         4.6838125396664e-05
htildeplus32mA     hperpp32mA         -0.020696955849189
htildeplus32mA     hplus32mA          -0.034396361841699
htildeplus32mA     htildeplus32mA     42.829234747153


==> anc/Lambdab_Lambdacstar_covariance_HO.dat <==
fplus12mF          fplus12mF          0.00011228140285908
fplus12mF          fplus12mA          0.00022796350035379
fplus12mF          f012mF             0.00016586066261066
fplus12mF          f012mA             -0.00026177951638906
fplus12mF          fperp12mA          0.00014994754518925
fplus12mF          gplus12mF          0.0001328199164548
fplus12mF          gplus12mA          -0.00015732880873334
fplus12mF          g012mF             6.6751878004314e-05
fplus12mF          g012mA             0.00020577751347197
fplus12mF          gperp12mF          0.00019143438051992
fplus12mF          gperp12mA          -0.00016071415186507
fplus12mF          htildeperp12mF     0.00011469813018745
fplus12mF          htildeperp12mA     -0.00013330380932582
fplus12mF          hperp12mA          0.00020356640446509
fplus12mF          hplus12mF          5.823853421065e-05
fplus12mF          hplus12mA          0.00015545469158409
fplus12mF          htildeplus12mF     0.00022803429237192
fplus12mF          htildeplus12mA     -0.00030100955898965
fplus12mF          fplus32mA          0.00010123308312534
fplus12mF          f032mF             0.00042112113562273
fplus12mF          f032mA             -0.0017939669223924
fplus12mF          fperp32mA          0.00031827798063412
fplus12mF          fperpp32mF         1.3366738216169e-05
fplus12mF          fperpp32mA         -3.3557246995956e-05
fplus12mF          gplus32mA          0.0006503039752674
fplus12mF          g032mA             -2.0975199119576e-05
fplus12mF          gperp32mF          -1.1477771165969e-05
fplus12mF          gperp32mA          0.00080796386570117
fplus12mF          gperpp32mF         2.462760029981e-06
fplus12mF          gperpp32mA         -0.00010338639741655
fplus12mF          htildeperp32mF     3.5973401957143e-05
fplus12mF          htildeperp32mA     0.00046145310289355
fplus12mF          hperp32mA          2.1231315996769e-05
fplus12mF          htildeperpp32mF    1.2497593401696e-05
fplus12mF          htildeperpp32mA    3.6659350097729e-05
fplus12mF          hperpp32mF         -1.6993303652355e-06
fplus12mF          hperpp32mA         1.4810785662474e-06
fplus12mF          hplus32mA          5.3795430223805e-05
fplus12mF          htildeplus32mA     0.00090721897984625
fplus12mA          fplus12mF          0.00022796350035405
fplus12mA          fplus12mA          0.064957648180476
fplus12mA          f012mF             0.0065136632700566
fplus12mA          f012mA             -0.0081899489757321
fplus12mA          fperp12mA          0.030653415280256
fplus12mA          gplus12mF          0.0052403511462884
fplus12mA          gplus12mA          0.0011038577131564
fplus12mA          g012mF             0.00030014511392252
fplus12mA          g012mA             0.040525703158715
fplus12mA          gperp12mF          0.015466058716646
fplus12mA          gperp12mA          -0.044816471508131
fplus12mA          htildeperp12mF     0.0057385836783811
fplus12mA          htildeperp12mA     -0.0030956958770029
fplus12mA          hperp12mA          0.038621022750969
fplus12mA          hplus12mF          0.0001311799294179
fplus12mA          hplus12mA          0.035686885030342
fplus12mA          htildeplus12mF     0.015151669546524
fplus12mA          htildeplus12mA     -0.044924258129887
fplus12mA          fplus32mA          0.0066398337007489
fplus12mA          f032mF             0.0074166315250511
fplus12mA          f032mA             0.058773287873186
fplus12mA          fperp32mA          0.0079613753304174
fplus12mA          fperpp32mF         2.7483508733004e-05
fplus12mA          fperpp32mA         0.0017717536045684
fplus12mA          gplus32mA          0.069626180012356
fplus12mA          g032mA             0.0052650801897272
fplus12mA          gperp32mF          0.0056726637793086
fplus12mA          gperp32mA          0.054710854209575
fplus12mA          gperpp32mF         -0.00057131014339895
fplus12mA          gperpp32mA         0.0019061703531039
fplus12mA          htildeperp32mF     0.0066035419888215
fplus12mA          htildeperp32mA     0.065537718941344
fplus12mA          hperp32mA          0.0053456557281169
fplus12mA          htildeperpp32mF    -0.00079492225013692
fplus12mA          htildeperpp32mA    0.0063673475577143
fplus12mA          hperpp32mF         1.8221059693868e-05
fplus12mA          hperpp32mA         -0.00026808501362376
fplus12mA          hplus32mA          0.0021519716004585
fplus12mA          htildeplus32mA     0.060017112619689
f012mF             fplus12mF          0.00016586066261082
f012mF             fplus12mA          0.0065136632700534
f012mF             f012mF             0.0033440168812117
f012mF             f012mA             -0.02293044255825
f012mF             fperp12mA          0.0037025825314768
f012mF             gplus12mF          0.0017786525503124
f012mF             gplus12mA          -0.013221118070316
f012mF             g012mF             0.00014637835674287
f012mF             g012mA             0.0049941721206838
f012mF             gperp12mF          0.0049467659032722
f012mF             gperp12mA          -0.046482697047382
f012mF             htildeperp12mF     0.001937829022622
f012mF             htildeperp12mA     -0.016140098632848
f012mF             hperp12mA          0.004922014887044
f012mF             hplus12mF          0.00011236531101078
f012mF             hplus12mA          0.0041103449100041
f012mF             htildeplus12mF     0.0046575340025907
f012mF             htildeplus12mA     -0.040531107467195
f012mF             fplus32mA          0.0010837801328957
f012mF             f032mF             0.0041155831035531
f012mF             f032mA             -0.048676460026568
f012mF             fperp32mA          0.0020468363714267
f012mF             fperpp32mF         2.330880734473e-05
f012mF             fperpp32mA         5.299542977444e-05
f012mF             gplus32mA          -0.044350100591252
f012mF             g032mA             0.00097002152235696
f012mF             gperp32mF          0.003474568686737
f012mF             gperp32mA          -0.043933506979845
f012mF             gperpp32mF         -0.00010965545317876
f012mF             gperpp32mA         0.00080465782184116
f012mF             htildeperp32mF     0.0035711718032605
f012mF             htildeperp32mA     -0.04383418251162
f012mF             hperp32mA          0.00099668795106371
f012mF             htildeperpp32mF    -8.4124913289674e-05
f012mF             htildeperpp32mA    0.00089648093568693
f012mF             hperpp32mF         -1.1502103158217e-06
f012mF             hperpp32mA         -1.3812866905225e-05
f012mF             hplus32mA          0.00062301120096565
f012mF             htildeplus32mA     -0.043879621495567
f012mA             fplus12mF          -0.00026177951639341
f012mA             fplus12mA          -0.0081899489757005
f012mA             f012mF             -0.022930442558248
f012mA             f012mA             0.55473954553301
f012mA             fperp12mA          0.0039476145455259
f012mA             gplus12mF          -0.013420485300627
f012mA             gplus12mA          0.23368179074156
f012mA             g012mF             -0.00017484869197729
f012mA             g012mA             -0.0025676232270713
f012mA             gperp12mF          -0.042539744031451
f012mA             gperp12mA          0.74910118784173
f012mA             htildeperp12mF     -0.014939683052527
f012mA             htildeperp12mA     0.27547816703882
f012mA             hperp12mA          -0.0032627805606458
f012mA             hplus12mF          -0.0001459792191909
f012mA             hplus12mA          0.004937257215976
f012mA             htildeplus12mF     -0.040267440054979
f012mA             htildeplus12mA     0.66535533422561
f012mA             fplus32mA          0.0013862257411682
f012mA             f032mF             -0.054134312956417
f012mA             f032mA             1.2412913288516
f012mA             fperp32mA          -0.00075683692862322
f012mA             fperpp32mF         1.5310182803089e-05
f012mA             fperpp32mA         0.00076282259728226
f012mA             gplus32mA          1.2243961164822
f012mA             g032mA             -0.0029415366745404
f012mA             gperp32mF          -0.056051403530696
f012mA             gperp32mA          1.1860949401305
f012mA             gperpp32mF         0.00091538782123662
f012mA             gperpp32mA         -0.014027013519565
f012mA             htildeperp32mF     -0.057987972848799
f012mA             htildeperp32mA     1.2449771132783
f012mA             hperp32mA          -0.0014110439758618
f012mA             htildeperpp32mF    0.00011099540568118
f012mA             htildeperpp32mA    -0.0038697099682636
f012mA             hperpp32mF         4.4288527309117e-06
f012mA             hperpp32mA         -0.00018993548259419
f012mA             hplus32mA          0.0048898394237316
f012mA             htildeplus32mA     1.2276067785505
fperp12mA          fplus12mF          0.0001499475451894
fperp12mA          fplus12mA          0.030653415280264
fperp12mA          f012mF             0.0037025825314819
fperp12mA          f012mA             0.0039476145455022
fperp12mA          fperp12mA          0.035596176501497
fperp12mA          gplus12mF          0.0033737772715227
fperp12mA          gplus12mA          0.0068363449711156
fperp12mA          g012mF             0.00027738289984525
fperp12mA          g012mA             0.032458917827658
fperp12mA          gperp12mF          0.0089864368011371
fperp12mA          gperp12mA          -0.012175164309101
fperp12mA          htildeperp12mF     0.0036084842061321
fperp12mA          htildeperp12mA     0.0049533885963578
fperp12mA          hperp12mA          0.030540028081216
fperp12mA          hplus12mF          0.00014242044142232
fperp12mA          hplus12mA          0.031013822049582
fperp12mA          htildeplus12mF     0.0090190417074265
fperp12mA          htildeplus12mA     -0.015919966229989
fperp12mA          fplus32mA          0.00481035400347
fperp12mA          f032mF             0.0024010852778321
fperp12mA          f032mA             0.093107887602011
fperp12mA          fperp32mA          0.0041289859200168
fperp12mA          fperpp32mF         2.0754784119788e-05
fperp12mA          fperpp32mA         0.001559811369043
fperp12mA          gplus32mA          0.072966404896828
fperp12mA          g032mA             0.0028575514917661
fperp12mA          gperp32mF          0.0022416935771173
fperp12mA          gperp32mA          0.071945583889302
fperp12mA          gperpp32mF         -9.8088337336228e-05
fperp12mA          gperpp32mA         -0.0014860480814507
fperp12mA          htildeperp32mF     0.0027862590921341
fperp12mA          htildeperp32mA     0.079259111686856
fperp12mA          hperp32mA          0.0035160886860534
fperp12mA          htildeperpp32mF    -0.00011610740276542
fperp12mA          htildeperpp32mA    0.002225948392708
fperp12mA          hperpp32mF         5.0836660398245e-06
fperp12mA          hperpp32mA         -0.00042609902342425
fperp12mA          hplus32mA          0.00026129953192348
fperp12mA          htildeplus32mA     0.077578696199209
gplus12mF          fplus12mF          0.00013281991645485
gplus12mF          fplus12mA          0.0052403511462898
gplus12mF          f012mF             0.0017786525503137
gplus12mF          f012mA             -0.013420485300635
gplus12mF          fperp12mA          0.0033737772715202
gplus12mF          gplus12mF          0.0033681100194119
gplus12mF          gplus12mA          -0.022572605371583
gplus12mF          g012mF             0.00025164450449716
gplus12mF          g012mA             0.0054310782551353
gplus12mF          gperp12mF          0.0050909574355725
gplus12mF          gperp12mA          -0.047463327613193
gplus12mF          htildeperp12mF     0.0019142425720442
gplus12mF          htildeperp12mA     -0.016127750051731
gplus12mF          hperp12mA          0.0046149843806624
gplus12mF          hplus12mF          0.0001474035396658
gplus12mF          hplus12mA          0.0036831066755786
gplus12mF          htildeplus12mF     0.0053271381458262
gplus12mF          htildeplus12mA     -0.046982657140172
gplus12mF          fplus32mA          0.0010237047900189
gplus12mF          f032mF             0.0044425105762887
gplus12mF          f032mA             -0.059092620992533
gplus12mF          fperp32mA          0.0015387737963101
gplus12mF          fperpp32mF         8.2413074670292e-06
gplus12mF          fperpp32mA         -1.4887336815332e-05
gplus12mF          gplus32mA          -0.058951987010088
gplus12mF          g032mA             0.0012134496766126
gplus12mF          gperp32mF          0.0051003875248434
gplus12mF          gperp32mA          -0.061145564076813
gplus12mF          gperpp32mF         6.7130380481314e-05
gplus12mF          gperpp32mA         -0.00084586890483269
gplus12mF          htildeperp32mF     0.0043777277597391
gplus12mF          htildeperp32mA     -0.057096802378151
gplus12mF          hperp32mA          0.0011362318804662
gplus12mF          htildeperpp32mF    0.00013697599896713
gplus12mF          htildeperpp32mA    -0.0010201788657744
gplus12mF          hperpp32mF         -4.508965304599e-06
gplus12mF          hperpp32mA         -4.1084424816602e-05
gplus12mF          hplus32mA          0.0010855287388242
gplus12mF          htildeplus32mA     -0.05165115898014
gplus12mA          fplus12mF          -0.00015732880873364
gplus12mA          fplus12mA          0.001103857713148
gplus12mA          f012mF             -0.013221118070302
gplus12mA          f012mA             0.23368179074151
gplus12mA          fperp12mA          0.0068363449711508
gplus12mA          gplus12mF          -0.022572605371566
gplus12mA          gplus12mA          0.57281058590651
gplus12mA          g012mF             -0.00055202329678348
gplus12mA          g012mA             0.0011819046811383
gplus12mA          gperp12mF          -0.042052557497789
gplus12mA          gperp12mA          0.76736891439819
gplus12mA          htildeperp12mF     -0.014636592819531
gplus12mA          htildeperp12mA     0.28967521926379
gplus12mA          hperp12mA          0.00045649583350027
gplus12mA          hplus12mF          -0.00028975332121022
gplus12mA          hplus12mA          0.010232237009333
gplus12mA          htildeplus12mF     -0.04593169529869
gplus12mA          htildeplus12mA     0.78175675121243
gplus12mA          fplus32mA          -0.00019302971917018
gplus12mA          f032mF             -0.063756062810322
gplus12mA          f032mA             1.4074115274626
gplus12mA          fperp32mA          -0.0019053938928196
gplus12mA          fperpp32mF         6.2541154264426e-05
gplus12mA          fperpp32mA         0.00078641498640816
gplus12mA          gplus32mA          1.2828189532195
gplus12mA          g032mA             -0.0045647711232925
gplus12mA          gperp32mF          -0.065358308455367
gplus12mA          gperp32mA          1.299277293419
gplus12mA          gperpp32mF         -0.00093776214315651
gplus12mA          gperpp32mA         0.013441310520138
gplus12mA          htildeperp32mF     -0.064360192017702
gplus12mA          htildeperp32mA     1.3306785858889
gplus12mA          hperp32mA          -0.0044989692379108
gplus12mA          htildeperpp32mF    -0.001425808599775
gplus12mA          htildeperpp32mA    0.022565210429232
gplus12mA          hperpp32mF         1.6346122954859e-05
gplus12mA          hperpp32mA         -0.00019141134006987
gplus12mA          hplus32mA          -0.0017246874604874
gplus12mA          htildeplus32mA     1.2851896706118
g012mF             fplus12mF          6.6751878004294e-05
g012mF             fplus12mA          0.00030014511392245
g012mF             f012mF             0.00014637835674301
g012mF             f012mA             -0.00017484869198254
g012mF             fperp12mA          0.00027738289984535
g012mF             gplus12mF          0.00025164450449708
g012mF             gplus12mA          -0.00055202329679003
g012mF             g012mF             0.00026992784076224
g012mF             g012mA             0.00018144221400951
g012mF             gperp12mF          0.00040079541966714
g012mF             gperp12mA          -0.0013642065103071
g012mF             htildeperp12mF     0.00014808580594971
g012mF             htildeperp12mA     -0.00027119853164455
g012mF             hperp12mA          0.00031573736763674
g012mF             hplus12mF          7.7709790619713e-05
g012mF             hplus12mA          0.00023280698623156
g012mF             htildeplus12mF     0.0003140162254322
g012mF             htildeplus12mA     -0.00068227289648771
g012mF             fplus32mA          4.9214191004048e-05
g012mF             f032mF             0.00012804129716926
g012mF             f032mA             0.0012883234999175
g012mF             fperp32mA          0.00014677340069472
g012mF             fperpp32mF         9.40717906016e-06
g012mF             fperpp32mA         -1.9794068011739e-05
g012mF             gplus32mA          -0.0019340414933955
g012mF             g032mA             0.00014071780087903
g012mF             gperp32mF          0.00040314199230159
g012mF             gperp32mA          -0.0010822311396719
g012mF             gperpp32mF         5.717598286726e-06
g012mF             gperpp32mA         -8.0745897554254e-05
g012mF             htildeperp32mF     6.7989626465953e-05
g012mF             htildeperp32mA     0.001104523154024
g012mF             hperp32mA          6.5294918685624e-05
g012mF             htildeperpp32mF    4.4884762831924e-05
g012mF             htildeperpp32mA    -9.4585978056691e-05
g012mF             hperpp32mF         -3.1057488902083e-06
g012mF             hperpp32mA         -4.0644874656216e-06
g012mF             hplus32mA          0.00015656623603654
g012mF             htildeplus32mA     0.0014997224142767
g012mA             fplus12mF          0.00020577751347129
g012mA             fplus12mA          0.040525703158716
g012mA             f012mF             0.004994172120686
g012mA             f012mA             -0.0025676232270608
g012mA             fperp12mA          0.032458917827652
g012mA             gplus12mF          0.0054310782551362
g012mA             gplus12mA          0.0011819046810969
g012mA             g012mF             0.00018144221400976
g012mA             g012mA             0.062078988551908
g012mA             gperp12mF          0.014534038595851
g012mA             gperp12mA          -0.044042637423507
g012mA             htildeperp12mF     0.0052064700934255
g012mA             htildeperp12mA     -0.0012590808567049
g012mA             hperp12mA          0.040527784881834
g012mA             hplus12mF          0.00016561431645449
g012mA             hplus12mA          0.03736233251311
g012mA             htildeplus12mF     0.01461672672664
g012mA             htildeplus12mA     -0.046264144741508
g012mA             fplus32mA          0.0060454712191015
g012mA             f032mF             0.0049619522336993
g012mA             f032mA             0.073440053879834
g012mA             fperp32mA          0.0055016282727993
g012mA             fperpp32mF         -2.0396408430201e-05
g012mA             fperpp32mA         0.0014916406841363
g012mA             gplus32mA          0.045660324805354
g012mA             g032mA             0.0047404142785019
g012mA             gperp32mF          0.0072034242351126
g012mA             gperp32mA          0.036796916163191
g012mA             gperpp32mF         -7.5328814023308e-05
g012mA             gperpp32mA         -0.00051545503896686
g012mA             htildeperp32mF     0.0066385827059829
g012mA             htildeperp32mA     0.053804517172727
g012mA             hperp32mA          0.0050875332630266
g012mA             htildeperpp32mF    0.00010211727821927
g012mA             htildeperpp32mA    0.0018303025473375
g012mA             hperpp32mF         7.0427363972092e-06
g012mA             hperpp32mA         -0.0005039495786859
g012mA             hplus32mA          0.0014548111728436
g012mA             htildeplus32mA     0.055908998384354
gperp12mF          fplus12mF          0.00019143438051804
gperp12mF          fplus12mA          0.015466058716634
gperp12mF          f012mF             0.0049467659032703
gperp12mF          f012mA             -0.04253974403148
gperp12mF          fperp12mA          0.0089864368011167
gperp12mF          gplus12mF          0.0050909574355736
gperp12mF          gplus12mA          -0.042052557497814
gperp12mF          g012mF             0.00040079541966675
gperp12mF          g012mA             0.014534038595835
gperp12mF          gperp12mF          0.021210551650264
gperp12mF          gperp12mA          -0.20681380576768
gperp12mF          htildeperp12mF     0.0052822301006401
gperp12mF          htildeperp12mA     -0.050546422732021
gperp12mF          hperp12mA          0.013418327843397
gperp12mF          hplus12mF          0.0001928790500335
gperp12mF          hplus12mA          0.0098627198382732
gperp12mF          htildeplus12mF     0.013726551561183
gperp12mF          htildeplus12mA     -0.12952689299914
gperp12mF          fplus32mA          0.002149854662186
gperp12mF          f032mF             0.010209685132801
gperp12mF          f032mA             -0.15321013604421
gperp12mF          fperp32mA          0.0034085179002114
gperp12mF          fperpp32mF         -1.1059751132124e-05
gperp12mF          fperpp32mA         0.00019807667585389
gperp12mF          gplus32mA          -0.15866967144348
gperp12mF          g032mA             0.0029877173750013
gperp12mF          gperp32mF          0.012403999114658
gperp12mF          gperp32mA          -0.15933192820952
gperp12mF          gperpp32mF         -4.8670683691502e-05
gperp12mF          gperpp32mA         0.00019720719934447
gperp12mF          htildeperp32mF     0.010675344631181
gperp12mF          htildeperp32mA     -0.14945457765964
gperp12mF          hperp32mA          0.0025049569731334
gperp12mF          htildeperpp32mF    7.844992266363e-06
gperp12mF          htildeperpp32mA    -6.4036640015284e-05
gperp12mF          hperpp32mF         -3.4236312400922e-08
gperp12mF          hperpp32mA         -7.9895754827238e-05
gperp12mF          hplus32mA          0.0018194402618624
gperp12mF          htildeplus32mA     -0.14204578841829
gperp12mA          fplus12mF          -0.00016071415184547
gperp12mA          fplus12mA          -0.04481647150791
gperp12mA          f012mF             -0.046482697047349
gperp12mA          f012mA             0.74910118784147
gperp12mA          fperp12mA          -0.012175164308892
gperp12mA          gplus12mF          -0.047463327613157
gperp12mA          gplus12mA          0.76736891439781
gperp12mA          g012mF             -0.0013642065103008
gperp12mA          g012mA             -0.044042637423319
gperp12mA          gperp12mF          -0.20681380576756
gperp12mA          gperp12mA          4.9045041419804
gperp12mA          htildeperp12mF     -0.051836469438145
gperp12mA          htildeperp12mA     0.90641962737675
gperp12mA          hperp12mA          -0.040993993649093
gperp12mA          hplus12mF          -0.00040528689111121
gperp12mA          hplus12mA          -0.0090645471873668
gperp12mA          htildeplus12mF     -0.13994747857731
gperp12mA          htildeplus12mA     2.2019054684484
gperp12mA          fplus32mA          0.0011451127349737
gperp12mA          f032mF             -0.15898583698318
gperp12mA          f032mA             3.6943909282547
gperp12mA          fperp32mA          -0.00144329366667
gperp12mA          fperpp32mF         0.00027966938648313
gperp12mA          fperpp32mA         0.00031136675870226
gperp12mA          gplus32mA          3.5375258253167
gperp12mA          g032mA             -0.013190452665798
gperp12mA          gperp32mF          -0.17293467924164
gperp12mA          gperp32mA          3.537373175263
gperp12mA          gperpp32mF         3.2955952644389e-05
gperp12mA          gperpp32mA         -0.0029585586315888
gperp12mA          htildeperp32mF     -0.16832474945398
gperp12mA          htildeperp32mA     3.6063127173277
gperp12mA          hperp32mA          -0.0079274723901594
gperp12mA          htildeperpp32mF    -0.0018619859698425
gperp12mA          htildeperpp32mA    0.020628760860437
gperp12mA          hperpp32mF         3.6061621101401e-06
gperp12mA          hperpp32mA         -2.324853138335e-05
gperp12mA          hplus32mA          0.0048038560282321
gperp12mA          htildeplus32mA     3.4984921014596
htildeperp12mF     fplus12mF          0.00011469813018746
htildeperp12mF     fplus12mA          0.0057385836783832
htildeperp12mF     f012mF             0.0019378290226232
htildeperp12mF     f012mA             -0.014939683052521
htildeperp12mF     fperp12mA          0.0036084842061284
htildeperp12mF     gplus12mF          0.0019142425720438
htildeperp12mF     gplus12mA          -0.014636592819549
htildeperp12mF     g012mF             0.00014808580594879
htildeperp12mF     g012mA             0.0052064700934273
htildeperp12mF     gperp12mF          0.0052822301006421
htildeperp12mF     gperp12mA          -0.05183646943816
htildeperp12mF     htildeperp12mF     0.0036586155387895
htildeperp12mF     htildeperp12mA     -0.02731902457695
htildeperp12mF     hperp12mA          0.0050433964781552
htildeperp12mF     hplus12mF          0.00011257239201641
htildeperp12mF     hplus12mA          0.0038969686426921
htildeperp12mF     htildeplus12mF     0.0060493328343825
htildeperp12mF     htildeplus12mA     -0.050790379973793
htildeperp12mF     fplus32mA          0.00080811689837315
htildeperp12mF     f032mF             0.0032817794389555
htildeperp12mF     f032mA             -0.047041406463847
htildeperp12mF     fperp32mA          0.0014385159983621
htildeperp12mF     fperpp32mF         5.9689994131024e-06
htildeperp12mF     fperpp32mA         0.00011074729824134
htildeperp12mF     gplus32mA          -0.038883939143626
htildeperp12mF     g032mA             0.00084783876442193
htildeperp12mF     gperp32mF          0.0030160767380114
htildeperp12mF     gperp32mA          -0.042721520774571
htildeperp12mF     gperpp32mF         4.0646888510652e-06
htildeperp12mF     gperpp32mA         -0.00015038539428746
htildeperp12mF     htildeperp32mF     0.0067535530271468
htildeperp12mF     htildeperp32mA     -0.068266462051472
htildeperp12mF     hperp32mA          0.00086263670553083
htildeperp12mF     htildeperpp32mF    0.00021403618480016
htildeperp12mF     htildeperpp32mA    -0.00031428346854743
htildeperp12mF     hperpp32mF         -1.3463896484521e-06
htildeperp12mF     hperpp32mA         -4.1084142240648e-05
htildeperp12mF     hplus32mA          0.00090076089084403
htildeperp12mF     htildeplus32mA     -0.062123173289839
htildeperp12mA     fplus12mF          -0.00013330380933154
htildeperp12mA     fplus12mA          -0.0030956958769937
htildeperp12mA     f012mF             -0.016140098632849
htildeperp12mA     f012mA             0.27547816703892
htildeperp12mA     fperp12mA          0.0049533885963812
htildeperp12mA     gplus12mF          -0.016127750051717
htildeperp12mA     gplus12mA          0.28967521926402
htildeperp12mA     g012mF             -0.0002711985316381
htildeperp12mA     g012mA             -0.0012590808567454
htildeperp12mA     gperp12mF          -0.05054642273204
htildeperp12mA     gperp12mA          0.90641962737687
htildeperp12mA     htildeperp12mF     -0.027319024576958
htildeperp12mA     htildeperp12mA     0.67191345880635
htildeperp12mA     hperp12mA          -0.0025204346466603
htildeperp12mA     hplus12mF          -0.0002129236170394
htildeperp12mA     hplus12mA          0.0080032874849068
htildeperp12mA     htildeplus12mF     -0.05196176408304
htildeperp12mA     htildeplus12mA     0.82240986863689
htildeperp12mA     fplus32mA          0.0014489760066175
htildeperp12mA     f032mF             -0.058279058290282
htildeperp12mA     f032mA             1.3835713516584
htildeperp12mA     fperp32mA          -0.00050203208869294
htildeperp12mA     fperpp32mF         6.3432368533744e-05
htildeperp12mA     fperpp32mA         0.00050611729935964
htildeperp12mA     gplus32mA          1.2680138537738
htildeperp12mA     g032mA             -0.0026297376873618
htildeperp12mA     gperp32mF          -0.057753318955671
htildeperp12mA     gperp32mA          1.2837132391549
htildeperp12mA     gperpp32mF         -0.00024281838815697
htildeperp12mA     gperpp32mA         0.0014009416624583
htildeperp12mA     htildeperp32mF     -0.074354118078948
htildeperp12mA     htildeperp32mA     1.4352401905527
htildeperp12mA     hperp32mA          -0.0019572365862242
htildeperp12mA     htildeperpp32mF    -0.001708195023031
htildeperp12mA     htildeperpp32mA    0.011641777251559
htildeperp12mA     hperpp32mF         7.7075839794422e-06
htildeperp12mA     hperpp32mA         -7.0194916151242e-05
htildeperp12mA     hplus32mA          0.00086248953845468
htildeperp12mA     htildeplus32mA     1.3798545819182
hperp12mA          fplus12mF          0.0002035664044653
hperp12mA          fplus12mA          0.038621022750962
hperp12mA          f012mF             0.0049220148870455
hperp12mA          f012mA             -0.0032627805606877
hperp12mA          fperp12mA          0.030540028081201
hperp12mA          gplus12mF          0.0046149843806626
hperp12mA          gplus12mA          0.00045649583345072
hperp12mA          g012mF             0.00031573736763709
hperp12mA          g012mA             0.040527784881833
hperp12mA          gperp12mF          0.013418327843415
hperp12mA          gperp12mA          -0.04099399364928
hperp12mA          htildeperp12mF     0.0050433964781526
hperp12mA          htildeperp12mA     -0.0025204346466438
hperp12mA          hperp12mA          0.054805839641404
hperp12mA          hplus12mF          0.00031470507982874
hperp12mA          hplus12mA          0.034839006521424
hperp12mA          htildeplus12mF     0.013472661583585
hperp12mA          htildeplus12mA     -0.04454614717981
hperp12mA          fplus32mA          0.0061578079171105
hperp12mA          f032mF             0.0038508839784959
hperp12mA          f032mA             0.095124153074358
hperp12mA          fperp32mA          0.005706993458668
hperp12mA          fperpp32mF         -4.1727028026664e-06
hperp12mA          fperpp32mA         0.0014323557007071
hperp12mA          gplus32mA          0.082292137416751
hperp12mA          g032mA             0.0047173596318355
hperp12mA          gperp32mF          0.0041958496530657
hperp12mA          gperp32mA          0.072536767433868
hperp12mA          gperpp32mF         -0.00021107606320333
hperp12mA          gperpp32mA         0.0010236277792483
hperp12mA          htildeperp32mF     0.0055187843602265
hperp12mA          htildeperp32mA     0.082313917407229
hperp12mA          hperp32mA          0.007103693367438
hperp12mA          htildeperpp32mF    -0.00013625505039057
hperp12mA          htildeperpp32mA    0.0033552786270368
hperp12mA          hperpp32mF         -2.4377501953045e-05
hperp12mA          hperpp32mA         -0.00032771643232386
hperp12mA          hplus32mA          0.0061412180427726
hperp12mA          htildeplus32mA     0.07129179759239
hplus12mF          fplus12mF          5.8238534210796e-05
hplus12mF          fplus12mA          0.00013117992941569
hplus12mF          f012mF             0.00011236531101074
hplus12mF          f012mA             -0.00014597921918886
hplus12mF          fperp12mA          0.00014242044142058
hplus12mF          gplus12mF          0.00014740353966492
hplus12mF          gplus12mA          -0.00028975332121188
hplus12mF          g012mF             7.7709790619723e-05
hplus12mF          g012mA             0.00016561431645268
hplus12mF          gperp12mF          0.00019287905003289
hplus12mF          gperp12mA          -0.0004052868911093
hplus12mF          htildeperp12mF     0.00011257239201627
hplus12mF          htildeperp12mA     -0.00021292361704048
hplus12mF          hperp12mA          0.0003147050798269
hplus12mF          hplus12mF          0.00018338521362126
hplus12mF          hplus12mA          0.00015720383933794
hplus12mF          htildeplus12mF     0.00023263035789758
hplus12mF          htildeplus12mA     -0.00050680197693813
hplus12mF          fplus32mA          -7.1085935393405e-06
hplus12mF          f032mF             1.4008475663518e-05
hplus12mF          f032mA             0.002153008382791
hplus12mF          fperp32mA          7.5370819744642e-05
hplus12mF          fperpp32mF         1.0359913550467e-05
hplus12mF          fperpp32mA         -1.641700030069e-05
hplus12mF          gplus32mA          0.00087905862882288
hplus12mF          g032mA             -3.6015907506785e-06
hplus12mF          gperp32mF          4.8111216284791e-06
hplus12mF          gperp32mA          0.0014686369564763
hplus12mF          gperpp32mF         1.4521563251793e-06
hplus12mF          gperpp32mA         -4.6378361482228e-05
hplus12mF          htildeperp32mF     4.075042060004e-05
hplus12mF          htildeperp32mA     0.0012563742029043
hplus12mF          hperp32mA          0.00041203183600761
hplus12mF          htildeperpp32mF    3.1179782631476e-05
hplus12mF          htildeperpp32mA    -1.5987414132071e-05
hplus12mF          hperpp32mF         -9.7276541300805e-06
hplus12mF          hperpp32mA         1.2105573162327e-05
hplus12mF          hplus32mA          0.00093422086516014
hplus12mF          htildeplus32mA     0.0015168253609962
hplus12mA          fplus12mF          0.00015545469158343
hplus12mA          fplus12mA          0.035686885030352
hplus12mA          f012mF             0.0041103449100075
hplus12mA          f012mA             0.0049372572159666
hplus12mA          fperp12mA          0.031013822049582
hplus12mA          gplus12mF          0.0036831066755814
hplus12mA          gplus12mA          0.010232237009319
hplus12mA          g012mF             0.00023280698623172
hplus12mA          g012mA             0.037362332513116
hplus12mA          gperp12mF          0.0098627198382912
hplus12mA          gperp12mA          -0.0090645471875531
hplus12mA          htildeperp12mF     0.0038969686426925
hplus12mA          htildeperp12mA     0.0080032874849304
hplus12mA          hperp12mA          0.034839006521432
hplus12mA          hplus12mF          0.00015720383933925
hplus12mA          hplus12mA          0.047575614555925
hplus12mA          htildeplus12mF     0.0097750420697377
hplus12mA          htildeplus12mA     -0.013051229608486
hplus12mA          fplus32mA          0.0046688192825235
hplus12mA          f032mF             0.0012454872367905
hplus12mA          f032mA             0.10846872413941
hplus12mA          fperp32mA          0.0038394016078757
hplus12mA          fperpp32mF         5.5153429828296e-06
hplus12mA          fperpp32mA         0.0022033025924599
hplus12mA          gplus32mA          0.059842798770973
hplus12mA          g032mA             0.003130005517717
hplus12mA          gperp32mF          0.003688312253195
hplus12mA          gperp32mA          0.06248447623392
hplus12mA          gperpp32mF         -0.00038548149121906
hplus12mA          gperpp32mA         -0.00026348396116693
hplus12mA          htildeperp32mF     0.0043490018874522
hplus12mA          htildeperp32mA     0.067215281746017
hplus12mA          hperp32mA          0.0046978458171293
hplus12mA          htildeperpp32mF    -0.00031891038424514
hplus12mA          htildeperpp32mA    0.0033267759450229
hplus12mA          hperpp32mF         -1.2331664191659e-05
hplus12mA          hperpp32mA         -0.00042355833134231
hplus12mA          hplus32mA          0.001728120621249
hplus12mA          htildeplus32mA     0.069024711644371
htildeplus12mF     fplus12mF          0.00022803429237078
htildeplus12mF     fplus12mA          0.015151669546516
htildeplus12mF     f012mF             0.0046575340025882
htildeplus12mF     f012mA             -0.040267440054981
htildeplus12mF     fperp12mA          0.0090190417074158
htildeplus12mF     gplus12mF          0.0053271381458259
htildeplus12mF     gplus12mA          -0.045931695298681
htildeplus12mF     g012mF             0.0003140162254313
htildeplus12mF     g012mA             0.014616726726634
htildeplus12mF     gperp12mF          0.013726551561186
htildeplus12mF     gperp12mA          -0.1399474785774
htildeplus12mF     htildeperp12mF     0.0060493328343792
htildeplus12mF     htildeperp12mA     -0.051961764083024
htildeplus12mF     hperp12mA          0.013472661583581
htildeplus12mF     hplus12mF          0.00023263035789785
htildeplus12mF     hplus12mA          0.0097750420697277
htildeplus12mF     htildeplus12mF     0.022551759371399
htildeplus12mF     htildeplus12mA     -0.20480438788386
htildeplus12mF     fplus32mA          0.002626356725205
htildeplus12mF     f032mF             0.011965026353634
htildeplus12mF     f032mA             -0.16929768602647
htildeplus12mF     fperp32mA          0.0039896626499935
htildeplus12mF     fperpp32mF         -2.1637144186589e-06
htildeplus12mF     fperpp32mA         0.00013212569931862
htildeplus12mF     gplus32mA          -0.14288469432881
htildeplus12mF     g032mA             0.0022209255870433
htildeplus12mF     gperp32mF          0.010877025978773
htildeplus12mF     gperp32mA          -0.1507526738464
htildeplus12mF     gperpp32mF         0.00026736971254329
htildeplus12mF     gperpp32mA         -0.0024817410991279
htildeplus12mF     htildeperp32mF     0.018721393789322
htildeplus12mF     htildeperp32mA     -0.20787516350625
htildeplus12mF     hperp32mA          0.0028807032452592
htildeplus12mF     htildeperpp32mF    0.00063674819742477
htildeplus12mF     htildeperpp32mA    -0.0028490050089427
htildeplus12mF     hperpp32mF         -1.881191137719e-06
htildeplus12mF     hperpp32mA         -0.00012297591618857
htildeplus12mF     hplus32mA          0.0027625146054949
htildeplus12mF     htildeplus32mA     -0.19152685408218
htildeplus12mA     fplus12mF          -0.00030100955899775
htildeplus12mA     fplus12mA          -0.04492425812988
htildeplus12mA     f012mF             -0.040531107467178
htildeplus12mA     f012mA             0.66535533422546
htildeplus12mA     fperp12mA          -0.015919966229877
htildeplus12mA     gplus12mF          -0.046982657140093
htildeplus12mA     gplus12mA          0.78175675121245
htildeplus12mA     g012mF             -0.00068227289646655
htildeplus12mA     g012mA             -0.046264144741473
htildeplus12mA     gperp12mF          -0.1295268929991
htildeplus12mA     gperp12mA          2.2019054684487
htildeplus12mA     htildeperp12mF     -0.050790379973762
htildeplus12mA     htildeperp12mA     0.82240986863676
htildeplus12mA     hperp12mA          -0.044546147179739
htildeplus12mA     hplus12mF          -0.00050680197693585
htildeplus12mA     hplus12mA          -0.013051229608415
htildeplus12mA     htildeplus12mF     -0.20480438788385
htildeplus12mA     htildeplus12mA     4.4939213868325
htildeplus12mA     fplus32mA          -0.0028735601682386
htildeplus12mA     f032mF             -0.17507027999812
htildeplus12mA     f032mA             3.8596749927385
htildeplus12mA     fperp32mA          -0.0076253304073822
htildeplus12mA     fperpp32mF         0.00021319611822092
htildeplus12mA     fperpp32mA         -0.001887013595547
htildeplus12mA     gplus32mA          3.4200871243627
htildeplus12mA     g032mA             -0.010273877854045
htildeplus12mA     gperp32mF          -0.16856817400889
htildeplus12mA     gperp32mA          3.4851069242994
htildeplus12mA     gperpp32mF         -0.0026239454070561
htildeplus12mA     gperpp32mA         0.038432903082749
htildeplus12mA     htildeperp32mF     -0.21712941115716
htildeplus12mA     htildeperp32mA     3.9274168522059
htildeplus12mA     hperp32mA          -0.013018197070507
htildeplus12mA     htildeperpp32mF    -0.0054873730430259
htildeplus12mA     htildeperpp32mA    0.055274998619976
htildeplus12mA     hperpp32mF         2.0569625307626e-05
htildeplus12mA     hperpp32mA         0.00018207699079695
htildeplus12mA     hplus32mA          -0.0018284354570365
htildeplus12mA     htildeplus32mA     3.7597988716587
fplus32mA          fplus12mF          0.00010123308312466
fplus32mA          fplus12mA          0.0066398337007011
fplus32mA          f012mF             0.0010837801328831
fplus32mA          f012mA             0.0013862257412009
fplus32mA          fperp12mA          0.0048103540034335
fplus32mA          gplus12mF          0.0010237047900098
fplus32mA          gplus12mA          -0.00019302971911569
fplus32mA          g012mF             4.9214191000447e-05
fplus32mA          g012mA             0.0060454712190584
fplus32mA          gperp12mF          0.0021498546621646
fplus32mA          gperp12mA          0.0011451127350444
fplus32mA          htildeperp12mF     0.00080811689836315
fplus32mA          htildeperp12mA     0.0014489760066451
fplus32mA          hperp12mA          0.0061578079170627
fplus32mA          hplus12mF          -7.1085935411909e-06
fplus32mA          hplus12mA          0.0046688192824851
fplus32mA          htildeplus12mF     0.0026263567251825
fplus32mA          htildeplus12mA     -0.0028735601682176
fplus32mA          fplus32mA          0.040527383243903
fplus32mA          f032mF             0.03848848696452
fplus32mA          f032mA             0.11491087650826
fplus32mA          fperp32mA          0.024116554426371
fplus32mA          fperpp32mF         2.8533329546085e-05
fplus32mA          fperpp32mA         0.0057369251671731
fplus32mA          gplus32mA          0.12861649550982
fplus32mA          g032mA             0.018229151817373
fplus32mA          gperp32mF          0.027641013006631
fplus32mA          gperp32mA          0.10485887284245
fplus32mA          gperpp32mF         -0.00028343348822566
fplus32mA          gperpp32mA         -0.0024931550693247
fplus32mA          htildeperp32mF     0.028132873605198
fplus32mA          htildeperp32mA     0.16019673238079
fplus32mA          hperp32mA          0.021180284601728
fplus32mA          htildeperpp32mF    -0.00011545268391018
fplus32mA          htildeperpp32mA    0.0099612297726895
fplus32mA          hperpp32mF         -2.2275661601128e-05
fplus32mA          hperpp32mA         -0.00095080917893941
fplus32mA          hplus32mA          0.017802782737941
fplus32mA          htildeplus32mA     0.10721811861511
f032mF             fplus12mF          0.00042112113562192
f032mF             fplus12mA          0.0074166315249498
f032mF             f012mF             0.004115583103519
f032mF             f012mA             -0.054134312956156
f032mF             fperp12mA          0.0024010852777787
f032mF             gplus12mF          0.0044425105762175
f032mF             gplus12mA          -0.063756062809889
f032mF             g012mF             0.00012804129715871
f032mF             g012mA             0.0049619522336541
f032mF             gperp12mF          0.010209685132752
f032mF             gperp12mA          -0.1589858369834
f032mF             htildeperp12mF     0.0032817794389303
f032mF             htildeperp12mA     -0.058279058290078
f032mF             hperp12mA          0.0038508839784035
f032mF             hplus12mF          1.400847565518e-05
f032mF             hplus12mA          0.0012454872367368
f032mF             htildeplus12mF     0.011965026353574
f032mF             htildeplus12mA     -0.17507027999794
f032mF             fplus32mA          0.038488486964434
f032mF             f032mF             0.23805249528739
f032mF             f032mA             -2.6600407840798
f032mF             fperp32mA          0.041013181312354
f032mF             fperpp32mF         0.00050754098815056
f032mF             fperpp32mA         0.0010142087741988
f032mF             gplus32mA          -1.616259148049
f032mF             g032mA             0.027383145859679
f032mF             gperp32mF          0.12755624026725
f032mF             gperp32mA          -1.6267154710213
f032mF             gperpp32mF         0.00079001696234908
f032mF             gperpp32mA         -0.011522855823366
f032mF             htildeperp32mF     0.12992134535971
f032mF             htildeperp32mA     -1.6640699274184
f032mF             hperp32mA          0.030298474284903
f032mF             htildeperpp32mF    0.0014917571709775
f032mF             htildeperpp32mA    -0.0068564563335875
f032mF             hperpp32mF         -9.6044298490129e-05
f032mF             hperpp32mA         -0.00044025075108358
f032mF             hplus32mA          0.03117713877424
f032mF             htildeplus32mA     -1.6555423822158
f032mA             fplus12mF          -0.0017939669224166
f032mA             fplus12mA          0.058773287874033
f032mA             f012mF             -0.048676460026334
f032mA             f012mA             1.2412913288512
f032mA             fperp12mA          0.093107887602387
f032mA             gplus12mF          -0.059092620992115
f032mA             gplus12mA          1.4074115274622
f032mA             g012mF             0.0012883235000599
f032mA             g012mA             0.073440053879886
f032mA             gperp12mF          -0.1532101360435
f032mA             gperp12mA          3.6943909282521
f032mA             htildeperp12mF     -0.047041406463714
f032mA             htildeperp12mA     1.3835713516588
f032mA             hperp12mA          0.095124153074849
f032mA             hplus12mF          0.0021530083828764
f032mA             hplus12mA          0.1084687241398
f032mA             htildeplus12mF     -0.16929768602607
f032mA             htildeplus12mA     3.859674992739
f032mA             fplus32mA          0.11491087650937
f032mA             f032mF             -2.660040784079
f032mA             f032mA             79.34689069749
f032mA             fperp32mA          -0.0095759730265248
f032mA             fperpp32mF         -0.0024148238995874
f032mA             fperpp32mA         0.15516322816674
f032mA             gplus32mA          39.694935168011
f032mA             g032mA             0.014456872594775
f032mA             gperp32mF          -1.6611654488919
f032mA             gperp32mA          39.750626842051
f032mA             gperpp32mF         -0.02208465828942
f032mA             gperpp32mA         0.1232050149683
f032mA             htildeperp32mF     -1.6814798289824
f032mA             htildeperp32mA     41.85566590635
f032mA             hperp32mA          0.070312897589227
f032mA             htildeperpp32mF    -0.020449200194088
f032mA             htildeperpp32mA    0.45316844294382
f032mA             hperpp32mF         0.00033006260430365
f032mA             hperpp32mA         -0.023629907966273
f032mA             hplus32mA          -0.094696318225232
f032mA             htildeplus32mA     40.437198792716
fperp32mA          fplus12mF          0.00031827798063279
fperp32mA          fplus12mA          0.0079613753303731
fperp32mA          f012mF             0.0020468363714196
fperp32mA          f012mA             -0.0007568369286407
fperp32mA          fperp12mA          0.0041289859199804
fperp32mA          gplus12mF          0.0015387737962965
fperp32mA          gplus12mA          -0.0019053938927609
fperp32mA          g012mF             0.00014677340068981
fperp32mA          g012mA             0.0055016282727316
fperp32mA          gperp12mF          0.0034085179001936
fperp32mA          gperp12mA          -0.0014432936665425
fperp32mA          htildeperp12mF     0.0014385159983512
fperp32mA          htildeperp12mA     -0.00050203208866725
fperp32mA          hperp12mA          0.0057069934586266
fperp32mA          hplus12mF          7.5370819741901e-05
fperp32mA          hplus12mA          0.0038394016078378
fperp32mA          htildeplus12mF     0.0039896626499688
fperp32mA          htildeplus12mA     -0.0076253304072998
fperp32mA          fplus32mA          0.024116554426372
fperp32mA          f032mF             0.041013181312443
fperp32mA          f032mA             -0.009575973027949
fperp32mA          fperp32mA          0.092911910320027
fperp32mA          fperpp32mF         0.00041424370457263
fperp32mA          fperpp32mA         0.0019366297720109
fperp32mA          gplus32mA          0.052729330215766
fperp32mA          g032mA             0.024167922670302
fperp32mA          gperp32mF          0.031062864338801
fperp32mA          gperp32mA          -0.011681629417017
fperp32mA          gperpp32mF         -0.00017511938253421
fperp32mA          gperpp32mA         -0.0030374120354387
fperp32mA          htildeperp32mF     0.032560852875432
fperp32mA          htildeperp32mA     0.049100696268607
fperp32mA          hperp32mA          0.024446243620579
fperp32mA          htildeperpp32mF    0.00023006134113155
fperp32mA          htildeperpp32mA    0.0056496634439886
fperp32mA          hperpp32mF         -6.1510867854147e-05
fperp32mA          hperpp32mA         -0.00037583011272798
fperp32mA          hplus32mA          0.040541806153175
fperp32mA          htildeplus32mA     -0.0097643078010733
fperpp32mF         fplus12mF          1.3366738216163e-05
fperpp32mF         fplus12mA          2.748350873232e-05
fperpp32mF         f012mF             2.3308807344586e-05
fperpp32mF         f012mA             1.5310182803748e-05
fperpp32mF         fperp12mA          2.0754784119343e-05
fperpp32mF         gplus12mF          8.2413074668071e-06
fperpp32mF         gplus12mA          6.2541154265328e-05
fperpp32mF         g012mF             9.4071790601365e-06
fperpp32mF         g012mA             -2.0396408430814e-05
fperpp32mF         gperp12mF          -1.1059751132257e-05
fperpp32mF         gperp12mA          0.00027966938648185
fperpp32mF         htildeperp12mF     5.9689994130116e-06
fperpp32mF         htildeperp12mA     6.3432368534445e-05
fperpp32mF         hperp12mA          -4.1727028030937e-06
fperpp32mF         hplus12mF          1.0359913550441e-05
fperpp32mF         hplus12mA          5.515342982433e-06
fperpp32mF         htildeplus12mF     -2.1637144188185e-06
fperpp32mF         htildeplus12mA     0.00021319611822014
fperpp32mF         fplus32mA          2.8533329546032e-05
fperpp32mF         f032mF             0.00050754098815101
fperpp32mF         f032mA             -0.0024148238995964
fperpp32mF         fperp32mA          0.00041424370457268
fperpp32mF         fperpp32mF         2.0521725273641e-05
fperpp32mF         fperpp32mA         -4.30851091856e-05
fperpp32mF         gplus32mA          -0.00074223394879384
fperpp32mF         g032mA             6.014323185643e-05
fperpp32mF         gperp32mF          0.00020220394429385
fperpp32mF         gperp32mA          -0.00073405989143512
fperpp32mF         gperpp32mF         1.8584096449648e-06
fperpp32mF         gperpp32mA         -6.1230780802479e-05
fperpp32mF         htildeperp32mF     0.000248407445903
fperpp32mF         htildeperp32mA     -0.0009559717127623
fperpp32mF         hperp32mA          8.5717729798846e-05
fperpp32mF         htildeperpp32mF    2.869199609824e-05
fperpp32mF         htildeperpp32mA    -2.2106592332568e-05
fperpp32mF         hperpp32mF         -2.6878532640653e-06
fperpp32mF         hperpp32mA         9.2914209505959e-07
fperpp32mF         hplus32mA          0.00021471559855914
fperpp32mF         htildeplus32mA     -0.00078798252236402
fperpp32mA         fplus12mF          -3.3557246996308e-05
fperpp32mA         fplus12mA          0.0017717536045675
fperpp32mA         f012mF             5.2995429773834e-05
fperpp32mA         f012mA             0.00076282259727113
fperpp32mA         fperp12mA          0.0015598113690417
fperpp32mA         gplus12mF          -1.48873368143e-05
fperpp32mA         gplus12mA          0.00078641498640653
fperpp32mA         g012mF             -1.9794068012259e-05
fperpp32mA         g012mA             0.0014916406841358
fperpp32mA         gperp12mF          0.00019807667585256
fperpp32mA         gperp12mA          0.00031136675870944
fperpp32mA         htildeperp12mF     0.00011074729824116
fperpp32mA         htildeperp12mA     0.00050611729935264
fperpp32mA         hperp12mA          0.0014323557007058
fperpp32mA         hplus12mF          -1.6417000300839e-05
fperpp32mA         hplus12mA          0.0022033025924592
fperpp32mA         htildeplus12mF     0.00013212569931837
fperpp32mA         htildeplus12mA     -0.001887013595569
fperpp32mA         fplus32mA          0.0057369251671754
fperpp32mA         f032mF             0.0010142087742117
fperpp32mA         f032mA             0.1551632281666
fperpp32mA         fperp32mA          0.001936629772016
fperpp32mA         fperpp32mF         -4.3085109185611e-05
fperpp32mA         fperpp32mA         0.0069009405312078
fperpp32mA         gplus32mA          0.12405650404962
fperpp32mA         g032mA             0.0033107412576949
fperpp32mA         gperp32mF          0.0014709169823352
fperpp32mA         gperp32mA          0.12476028959169
fperpp32mA         gperpp32mF         -0.00057482221828299
fperpp32mA         gperpp32mA         4.5058528925384e-05
fperpp32mA         htildeperp32mF     0.0018212532332933
fperpp32mA         htildeperp32mA     0.13659772549068
fperpp32mA         hperp32mA          0.0040868873160596
fperpp32mA         htildeperpp32mF    -0.00055044653163788
fperpp32mA         htildeperpp32mA    0.0078624584056769
fperpp32mA         hperpp32mF         5.8174091324669e-06
fperpp32mA         hperpp32mA         -0.00054109875116715
fperpp32mA         hplus32mA          -0.00090909286257751
fperpp32mA         htildeplus32mA     0.1282569837256
gplus32mA          fplus12mF          0.00065030397533132
gplus32mA          fplus12mA          0.069626180012854
gplus32mA          f012mF             -0.044350100591025
gplus32mA          f012mA             1.2243961164817
gplus32mA          fperp12mA          0.072966404897092
gplus32mA          gplus12mF          -0.058951987009385
gplus32mA          gplus12mA          1.2828189532169
gplus32mA          g012mF             -0.0019340414932334
gplus32mA          g012mA             0.045660324805725
gplus32mA          gperp12mF          -0.15866967144268
gplus32mA          gperp12mA          3.5375258253095
gplus32mA          htildeperp12mF     -0.038883939143346
gplus32mA          htildeperp12mA     1.2680138537739
gplus32mA          hperp12mA          0.082292137417576
gplus32mA          hplus12mF          0.0008790586289108
gplus32mA          hplus12mA          0.059842798771578
gplus32mA          htildeplus12mF     -0.14288469432816
gplus32mA          htildeplus12mA     3.4200871243615
gplus32mA          fplus32mA          0.12861649551087
gplus32mA          f032mF             -1.6162591480475
gplus32mA          f032mA             39.694935168002
gplus32mA          fperp32mA          0.05272933021704
gplus32mA          fperpp32mF         -0.00074223394878009
gplus32mA          fperpp32mA         0.12405650404975
gplus32mA          gplus32mA          65.44595414202
gplus32mA          g032mA             0.016447081462248
gplus32mA          gperp32mF          -1.9667613300283
gplus32mA          gperp32mA          41.242705094096
gplus32mA          gperpp32mF         -0.007289825424926
gplus32mA          gperpp32mA         -0.02930646392307
gplus32mA          htildeperp32mF     -1.6082035142464
gplus32mA          htildeperp32mA     39.294868801914
gplus32mA          hperp32mA          0.05209870318647
gplus32mA          htildeperpp32mF    -0.010508671665394
gplus32mA          htildeperpp32mA    0.299520777143
gplus32mA          hperpp32mF         0.00036572826437934
gplus32mA          hperpp32mA         -0.01995688759017
gplus32mA          hplus32mA          -0.031293313913807
gplus32mA          htildeplus32mA     38.928421433444
g032mA             fplus12mF          -2.0975199120314e-05
g032mA             fplus12mA          0.0052650801896908
g032mA             f012mF             0.00097002152234671
g032mA             f012mA             -0.0029415366744578
g032mA             fperp12mA          0.002857551491739
g032mA             gplus12mF          0.0012134496765988
g032mA             gplus12mA          -0.0045647711232272
g032mA             g012mF             0.00014071780087527
g032mA             g012mA             0.0047404142784588
g032mA             gperp12mF          0.0029877173749764
g032mA             gperp12mA          -0.013190452665679
g032mA             htildeperp12mF     0.00084783876441035
g032mA             htildeperp12mA     -0.0026297376872978
g032mA             hperp12mA          0.0047173596317987
g032mA             hplus12mF          -3.6015907523746e-06
g032mA             hplus12mA          0.0031300055176817
g032mA             htildeplus12mF     0.0022209255870204
g032mA             htildeplus12mA     -0.010273877854028
g032mA             fplus32mA          0.018229151817374
g032mA             f032mF             0.027383145859726
g032mA             f032mA             0.014456872593952
g032mA             fperp32mA          0.024167922670298
g032mA             fperpp32mF         6.0143231856417e-05
g032mA             fperpp32mA         0.0033107412576919
g032mA             gplus32mA          0.016447081461494
g032mA             g032mA             0.028132463380191
g032mA             gperp32mF          0.027809769614639
g032mA             gperp32mA          -0.047975604940415
g032mA             gperpp32mF         -0.00036582109055637
g032mA             gperpp32mA         -0.0010044110925828
g032mA             htildeperp32mF     0.025828735308482
g032mA             htildeperp32mA     0.01847637442222
g032mA             hperp32mA          0.017722407638719
g032mA             htildeperpp32mF    -0.00022230315201576
g032mA             htildeperpp32mA    0.0055146761064005
g032mA             hperpp32mF         -2.4594958420684e-05
g032mA             hperpp32mA         -0.00041338728332426
g032mA             hplus32mA          0.019734459997683
g032mA             htildeplus32mA     -0.017095600759884
gperp32mF          fplus12mF          -1.1477771167493e-05
gperp32mF          fplus12mA          0.0056726637791711
gperp32mF          f012mF             0.0034745686867005
gperp32mF          f012mA             -0.056051403530561
gperp32mF          fperp12mA          0.0022416935770424
gperp32mF          gplus12mF          0.0051003875247997
gperp32mF          gplus12mA          -0.065358308455129
gperp32mF          g012mF             0.00040314199228978
gperp32mF          g012mA             0.0072034242350335
gperp32mF          gperp12mF          0.012403999114582
gperp32mF          gperp12mA          -0.17293467924124
gperp32mF          htildeperp12mF     0.0030160767379843
gperp32mF          htildeperp12mA     -0.057753318955622
gperp32mF          hperp12mA          0.0041958496529835
gperp32mF          hplus12mF          4.8111216212835e-06
gperp32mF          hplus12mA          0.0036883122531169
gperp32mF          htildeplus12mF     0.010877025978705
gperp32mF          htildeplus12mA     -0.16856817400871
gperp32mF          fplus32mA          0.027641013006584
gperp32mF          f032mF             0.12755624026724
gperp32mF          f032mA             -1.6611654488925
gperp32mF          fperp32mA          0.031062864338727
gperp32mF          fperpp32mF         0.00020220394429292
gperp32mF          fperpp32mA         0.0014709169823251
gperp32mF          gplus32mA          -1.9667613300289
gperp32mF          g032mA             0.027809769614594
gperp32mF          gperp32mF          0.15329477829107
gperp32mF          gperp32mA          -1.9496400336784
gperp32mF          gperpp32mF         0.00039639069290373
gperp32mF          gperpp32mA         -0.0080280888936316
gperp32mF          htildeperp32mF     0.1210469174849
gperp32mF          htildeperp32mA     -1.6325333889826
gperp32mF          hperp32mA          0.0267040369948
gperp32mF          htildeperpp32mF    0.0010010240660903
gperp32mF          htildeperpp32mA    -0.0067872858549821
gperp32mF          hperpp32mF         -7.6050801289876e-05
gperp32mF          hperpp32mA         -0.0003165815764082
gperp32mF          hplus32mA          0.025208877808017
gperp32mF          htildeplus32mA     -1.6355655811555
gperp32mA          fplus12mF          0.00080796386574998
gperp32mA          fplus12mA          0.054710854210525
gperp32mA          f012mF             -0.043933506979488
gperp32mA          f012mA             1.1860949401291
gperp32mA          fperp12mA          0.071945583889535
gperp32mA          gplus12mF          -0.061145564076304
gperp32mA          gplus12mA          1.2992772934157
gperp32mA          g012mF             -0.0010822311395665
gperp32mA          g012mA             0.036796916163353
gperp32mA          gperp12mF          -0.15933192820897
gperp32mA          gperp12mA          3.5373731752566
gperp32mA          htildeperp12mF     -0.042721520774314
gperp32mA          htildeperp12mA     1.283713239152
gperp32mA          hperp12mA          0.072536767434017
gperp32mA          hplus12mF          0.0014686369565747
gperp32mA          hplus12mA          0.062484476234027
gperp32mA          htildeplus12mF     -0.15075267384573
gperp32mA          htildeplus12mA     3.4851069242924
gperp32mA          fplus32mA          0.10485887284358
gperp32mA          f032mF             -1.6267154710197
gperp32mA          f032mA             39.750626842031
gperp32mA          fperp32mA          -0.011681629415555
gperp32mA          fperpp32mF         -0.0007340598914243
gperp32mA          fperpp32mA         0.12476028959188
gperp32mA          gplus32mA          41.242705094088
gperp32mA          g032mA             -0.047975604939519
gperp32mA          gperp32mF          -1.9496400336773
gperp32mA          gperp32mA          61.503553379633
gperp32mA          gperpp32mF         -0.016799517185081
gperp32mA          gperpp32mA         0.089165921064773
gperp32mA          htildeperp32mF     -1.6070008261429
gperp32mA          htildeperp32mA     39.132548928408
gperp32mA          hperp32mA          0.029451762092811
gperp32mA          htildeperpp32mF    -0.01609956749405
gperp32mA          htildeperpp32mA    0.37024296567386
gperp32mA          hperpp32mF         0.00033096588006904
gperp32mA          hperpp32mA         -0.019670898463596
gperp32mA          hplus32mA          -0.10088672764487
gperp32mA          htildeplus32mA     38.086124086648
gperpp32mF         fplus12mF          2.4627600299902e-06
gperpp32mF         fplus12mA          -0.00057131014340051
gperpp32mF         f012mF             -0.00010965545317935
gperpp32mF         f012mA             0.00091538782124421
gperpp32mF         fperp12mA          -9.8088337336627e-05
gperpp32mF         gplus12mF          6.7130380480705e-05
gperpp32mF         gplus12mA          -0.00093776214314587
gperpp32mF         g012mF             5.7175982868881e-06
gperpp32mF         g012mA             -7.5328814025362e-05
gperpp32mF         gperp12mF          -4.8670683692522e-05
gperpp32mF         gperp12mA          3.2955952663097e-05
gperpp32mF         htildeperp12mF     4.0646888506573e-06
gperpp32mF         htildeperp12mA     -0.00024281838815007
gperpp32mF         hperp12mA          -0.0002110760632041
gperpp32mF         hplus12mF          1.4521563252948e-06
gperpp32mF         hplus12mA          -0.00038548149122
gperpp32mF         htildeplus12mF     0.00026736971254245
gperpp32mF         htildeplus12mA     -0.0026239454070378
gperpp32mF         fplus32mA          -0.00028343348822753
gperpp32mF         f032mF             0.00079001696234286
gperpp32mF         f032mA             -0.022084658289345
gperpp32mF         fperp32mA          -0.00017511938253598
gperpp32mF         fperpp32mF         1.8584096449706e-06
gperpp32mF         fperpp32mA         -0.00057482221828318
gperpp32mF         gplus32mA          -0.0072898254248465
gperpp32mF         g032mA             -0.00036582109055805
gperpp32mF         gperp32mF          0.00039639069289788
gperpp32mF         gperp32mA          -0.016799517185017
gperpp32mF         gperpp32mF         0.00078724217874076
gperpp32mF         gperpp32mA         -0.0071185222687079
gperpp32mF         htildeperp32mF     0.00042518916299891
gperpp32mF         htildeperp32mA     -0.017411960266937
gperpp32mF         hperp32mA          -0.00036013220032512
gperpp32mF         htildeperpp32mF    0.00062647064722888
gperpp32mF         htildeperpp32mA    -0.0051073865837989
gperpp32mF         hperpp32mF         -2.5774328199672e-06
gperpp32mF         hperpp32mA         -7.1265700403417e-05
gperpp32mF         hplus32mA          0.00025301593864468
gperpp32mF         htildeplus32mA     -0.0094935091733815
gperpp32mA         fplus12mF          -0.00010338639741625
gperpp32mA         fplus12mA          0.0019061703531146
gperpp32mA         f012mF             0.00080465782184662
gperpp32mA         f012mA             -0.014027013519623
gperpp32mA         fperp12mA          -0.0014860480814472
gperpp32mA         gplus12mF          -0.00084586890482509
gperpp32mA         gplus12mA          0.013441310520045
gperpp32mA         g012mF             -8.0745897554519e-05
gperpp32mA         g012mA             -0.00051545503895655
gperpp32mA         gperp12mF          0.00019720719935222
gperpp32mA         gperp12mA          -0.0029585586316806
gperpp32mA         htildeperp12mF     -0.00015038539428131
gperpp32mA         htildeperp12mA     0.0014009416623797
gperpp32mA         hperp12mA          0.0010236277792568
gperpp32mA         hplus12mF          -4.6378361482753e-05
gperpp32mA         hplus12mA          -0.00026348396116184
gperpp32mA         htildeplus12mF     -0.002481741099122
gperpp32mA         htildeplus12mA     0.038432903082636
gperpp32mA         fplus32mA          -0.0024931550693156
gperpp32mA         f032mF             -0.01152285582335
gperpp32mA         f032mA             0.12320501496818
gperpp32mA         fperp32mA          -0.0030374120354288
gperpp32mA         fperpp32mF         -6.1230780802536e-05
gperpp32mA         fperpp32mA         4.5058528927267e-05
gperpp32mA         gplus32mA          -0.029306463923326
gperpp32mA         g032mA             -0.0010044110925729
gperpp32mA         gperp32mF          -0.0080280888936064
gperpp32mA         gperp32mA          0.089165921064712
gperpp32mA         gperpp32mF         -0.0071185222687082
gperpp32mA         gperpp32mA         0.14968870084637
gperpp32mA         htildeperp32mF     -0.0067082173465099
gperpp32mA         htildeperp32mA     0.064938129933016
gperpp32mA         hperp32mA          -0.0010095070769504
gperpp32mA         htildeperpp32mF    -0.0046061798500249
gperpp32mA         htildeperpp32mA    0.070679561802448
gperpp32mA         hperpp32mF         1.5028713354387e-05
gperpp32mA         hperpp32mA         0.00067406942249104
gperpp32mA         hplus32mA          -0.0029767085462774
gperpp32mA         htildeplus32mA     -0.017004709680669
htildeperp32mF     fplus12mF          3.5973401960725e-05
htildeperp32mF     fplus12mA          0.0066035419887799
htildeperp32mF     f012mF             0.0035711718032416
htildeperp32mF     f012mA             -0.05798797284881
htildeperp32mF     fperp12mA          0.0027862590921406
htildeperp32mF     gplus12mF          0.0043777277597211
htildeperp32mF     gplus12mA          -0.06436019201763
htildeperp32mF     g012mF             6.7989626452727e-05
htildeperp32mF     g012mA             0.0066385827059577
htildeperp32mF     gperp12mF          0.010675344631162
htildeperp32mF     gperp12mA          -0.16832474945449
htildeperp32mF     htildeperp12mF     0.0067535530271319
htildeperp32mF     htildeperp12mA     -0.074354118078769
htildeperp32mF     hperp12mA          0.0055187843602345
htildeperp32mF     hplus12mF          4.0750420592509e-05
htildeperp32mF     hplus12mA          0.0043490018874577
htildeperp32mF     htildeplus12mF     0.018721393789308
htildeperp32mF     htildeplus12mA     -0.2171294111575
htildeperp32mF     fplus32mA          0.028132873605163
htildeperp32mF     f032mF             0.12992134535981
htildeperp32mF     f032mA             -1.6814798289839
htildeperp32mF     fperp32mA          0.032560852875411
htildeperp32mF     fperpp32mF         0.00024840744590237
htildeperp32mF     fperpp32mA         0.0018212532332865
htildeperp32mF     gplus32mA          -1.6082035142484
htildeperp32mF     g032mA             0.02582873530847
htildeperp32mF     gperp32mF          0.12104691748501
htildeperp32mF     gperp32mA          -1.6070008261454
htildeperp32mF     gperpp32mF         0.00042518916300462
htildeperp32mF     gperpp32mA         -0.0067082173465347
htildeperp32mF     htildeperp32mF     0.17817775856963
htildeperp32mF     htildeperp32mA     -2.1450289114493
htildeperp32mF     hperp32mA          0.02690263332882
htildeperp32mF     htildeperpp32mF    0.0027028977573535
htildeperp32mF     htildeperpp32mA    -0.0087491811153528
htildeperp32mF     hperpp32mF         -8.6594501928823e-05
htildeperp32mF     hperpp32mA         -0.00038871252344408
htildeperp32mF     hplus32mA          0.027033872567435
htildeperp32mF     htildeplus32mA     -2.1485046608638
htildeperp32mA     fplus12mF          0.0004614531029753
htildeperp32mA     fplus12mA          0.065537718941901
htildeperp32mA     f012mF             -0.043834182511441
htildeperp32mA     f012mA             1.2449771132779
htildeperp32mA     fperp12mA          0.079259111686549
htildeperp32mA     gplus12mF          -0.057096802377819
htildeperp32mA     gplus12mA          1.3306785858862
htildeperp32mA     g012mF             0.0011045231541462
htildeperp32mA     g012mA             0.05380451717327
htildeperp32mA     gperp12mF          -0.14945457765907
htildeperp32mA     gperp12mA          3.6063127173274
htildeperp32mA     htildeperp12mF     -0.068266462051219
htildeperp32mA     htildeperp12mA     1.4352401905494
htildeperp32mA     hperp12mA          0.082313917407707
htildeperp32mA     hplus12mF          0.0012563742030059
htildeperp32mA     hplus12mA          0.067215281746129
htildeperp32mA     htildeplus12mF     -0.20787516350584
htildeperp32mA     htildeplus12mA     3.9274168522032
htildeperp32mA     fplus32mA          0.16019673238184
htildeperp32mA     f032mF             -1.6640699274177
htildeperp32mA     f032mA             41.85566590636
htildeperp32mA     fperp32mA          0.049100696269697
htildeperp32mA     fperpp32mF         -0.00095597171275635
htildeperp32mA     fperpp32mA         0.13659772549077
htildeperp32mA     gplus32mA          39.294868801918
htildeperp32mA     g032mA             0.018476374423023
htildeperp32mA     gperp32mF          -1.632533388982
htildeperp32mA     gperp32mA          39.132548928413
htildeperp32mA     gperpp32mF         -0.017411960267007
htildeperp32mA     gperpp32mA         0.064938129933192
htildeperp32mA     htildeperp32mF     -2.1450289114474
htildeperp32mA     htildeperp32mA     70.428859292852
htildeperp32mA     hperp32mA          0.082167763406994
htildeperp32mA     htildeperpp32mF    -0.029778720191954
htildeperp32mA     htildeperpp32mA    0.4111105495522
htildeperp32mA     hperpp32mF         0.00038695004023822
htildeperp32mA     hperpp32mA         -0.02092695766135
htildeperp32mA     hplus32mA          -0.061473456267188
htildeperp32mA     htildeplus32mA     44.601918950848
hperp32mA          fplus12mF          2.1231315996214e-05
hperp32mA          fplus12mA          0.0053456557280719
hperp32mA          f012mF             0.00099668795105375
hperp32mA          f012mA             -0.0014110439757904
hperp32mA          fperp12mA          0.0035160886860166
hperp32mA          gplus12mF          0.0011362318804498
hperp32mA          gplus12mA          -0.0044989692378663
hperp32mA          g012mF             6.5294918681298e-05
hperp32mA          g012mA             0.0050875332629815
hperp32mA          gperp12mF          0.0025049569731047
hperp32mA          gperp12mA          -0.007927472389928
hperp32mA          htildeperp12mF     0.00086263670551847
hperp32mA          htildeperp12mA     -0.0019572365861618
hperp32mA          hperp12mA          0.0071036933673895
hperp32mA          hplus12mF          0.000412031836006
hperp32mA          hplus12mA          0.0046978458170923
hperp32mA          htildeplus12mF     0.0028807032452332
hperp32mA          htildeplus12mA     -0.013018197070464
hperp32mA          fplus32mA          0.021180284601723
hperp32mA          f032mF             0.030298474284951
hperp32mA          f032mA             0.070312897588513
hperp32mA          fperp32mA          0.024446243620575
hperp32mA          fperpp32mF         8.5717729798881e-05
hperp32mA          fperpp32mA         0.0040868873160571
hperp32mA          gplus32mA          0.052098703185714
hperp32mA          g032mA             0.01772240763872
hperp32mA          gperp32mF          0.026704036994846
hperp32mA          gperp32mA          0.029451762091974
hperp32mA          gperpp32mF         -0.00036013220032338
hperp32mA          gperpp32mA         -0.0010095070769621
hperp32mA          htildeperp32mF     0.026902633328837
hperp32mA          htildeperp32mA     0.082167763406211
hperp32mA          hperp32mA          0.03104120281223
hperp32mA          htildeperpp32mF    -0.00019165424639061
hperp32mA          htildeperpp32mA    0.0074248935151691
hperp32mA          hperpp32mF         -4.7780201017582e-05
hperp32mA          hperpp32mA         -0.00057353549540119
hperp32mA          hplus32mA          0.021313165003081
hperp32mA          htildeplus32mA     0.025018723142715
htildeperpp32mF    fplus12mF          1.2497593401717e-05
htildeperpp32mF    fplus12mA          -0.00079492225014315
htildeperpp32mF    f012mF             -8.4124913291174e-05
htildeperpp32mF    f012mA             0.00011099540570491
htildeperpp32mF    fperp12mA          -0.00011610740276849
htildeperpp32mF    gplus12mF          0.00013697599896424
htildeperpp32mF    gplus12mA          -0.0014258085997547
htildeperpp32mF    g012mF             4.4884762831976e-05
htildeperpp32mF    g012mA             0.00010211727821377
htildeperpp32mF    gperp12mF          7.8449922636495e-06
htildeperpp32mF    gperp12mA          -0.0018619859698044
htildeperpp32mF    htildeperp12mF     0.00021403618479879
htildeperpp32mF    htildeperp12mA     -0.0017081950230128
htildeperpp32mF    hperp12mA          -0.00013625505039465
htildeperpp32mF    hplus12mF          3.117978263156e-05
htildeperpp32mF    hplus12mA          -0.00031891038424894
htildeperpp32mF    htildeplus12mF     0.00063674819742185
htildeperpp32mF    htildeplus12mA     -0.005487373042991
htildeperpp32mF    fplus32mA          -0.00011545268391366
htildeperpp32mF    f032mF             0.0014917571709664
htildeperpp32mF    f032mA             -0.02044920019394
htildeperpp32mF    fperp32mA          0.00023006134112797
htildeperpp32mF    fperpp32mF         2.869199609824e-05
htildeperpp32mF    fperpp32mA         -0.00055044653163807
htildeperpp32mF    gplus32mA          -0.010508671665234
htildeperpp32mF    g032mA             -0.00022230315201859
htildeperpp32mF    gperp32mF          0.0010010240660794
htildeperpp32mF    gperp32mA          -0.016099567493927
htildeperpp32mF    gperpp32mF         0.00062647064722887
htildeperpp32mF    gperpp32mA         -0.0046061798500241
htildeperpp32mF    htildeperp32mF     0.0027028977573417
htildeperpp32mF    htildeperp32mA     -0.029778720191804
htildeperpp32mF    hperp32mA          -0.00019165424639378
htildeperpp32mF    htildeperpp32mF    0.0012058648934383
htildeperpp32mF    htildeperpp32mA    -0.0063652690178799
htildeperpp32mF    hperpp32mF         -1.4751676021002e-05
htildeperpp32mF    hperpp32mA         -0.00011570313177496
htildeperpp32mF    hplus32mA          0.0007982882568273
htildeperpp32mF    htildeplus32mA     -0.016653538019026
htildeperpp32mA    fplus12mF          3.6659350098106e-05
htildeperpp32mA    fplus12mA          0.006367347557719
htildeperpp32mA    f012mF             0.00089648093569294
htildeperpp32mA    f012mA             -0.0038697099683545
htildeperpp32mA    fperp12mA          0.0022259483926997
htildeperpp32mA    gplus12mF          -0.0010201788657678
htildeperpp32mA    gplus12mA          0.022565210429114
htildeperpp32mA    g012mF             -9.4585978058235e-05
htildeperpp32mA    g012mA             0.0018303025473447
htildeperpp32mA    gperp12mF          -6.4036640013764e-05
htildeperpp32mA    gperp12mA          0.020628760860325
htildeperpp32mA    htildeperp12mF     -0.00031428346854469
htildeperpp32mA    htildeperp12mA     0.011641777251504
htildeperpp32mA    hperp12mA          0.0033552786270353
htildeperpp32mA    hplus12mF          -1.5987414133238e-05
htildeperpp32mA    hplus12mA          0.0033267759450244
htildeperpp32mA    htildeplus12mF     -0.0028490050089422
htildeperpp32mA    htildeplus12mA     0.055274998619904
htildeperpp32mA    fplus32mA          0.0099612297727081
htildeperpp32mA    f032mF             -0.0068564563335268
htildeperpp32mA    f032mA             0.45316844294303
htildeperpp32mA    fperp32mA          0.0056496634440103
htildeperpp32mA    fperpp32mF         -2.2106592332614e-05
htildeperpp32mA    fperpp32mA         0.0078624584056793
htildeperpp32mA    gplus32mA          0.29952077714219
htildeperpp32mA    g032mA             0.0055146761064177
htildeperpp32mA    gperp32mF          -0.0067872858549283
htildeperpp32mA    gperp32mA          0.37024296567333
htildeperpp32mA    gperpp32mF         -0.0051073865837994
htildeperpp32mA    gperpp32mA         0.070679561802447
htildeperpp32mA    htildeperp32mF     -0.0087491811152922
htildeperpp32mA    htildeperp32mA     0.4111105495516
htildeperpp32mA    hperp32mA          0.0074248935151868
htildeperpp32mA    htildeperpp32mF    -0.0063652690178813
htildeperpp32mA    htildeperpp32mA    0.13564370174133
htildeperpp32mA    hperpp32mF         1.9702011469779e-05
htildeperpp32mA    hperpp32mA         -0.0010420197538466
htildeperpp32mA    hplus32mA          -0.0025054935518261
htildeperpp32mA    htildeplus32mA     0.31526528617333
hperpp32mF         fplus12mF          -1.6993303652266e-06
hperpp32mF         fplus12mA          1.8221059694063e-05
hperpp32mF         f012mF             -1.1502103158143e-06
hperpp32mF         f012mA             4.4288527312249e-06
hperpp32mF         fperp12mA          5.0836660399018e-06
hperpp32mF         gplus12mF          -4.5089653045152e-06
hperpp32mF         gplus12mA          1.6346122954396e-05
hperpp32mF         g012mF             -3.1057488901946e-06
hperpp32mF         g012mA             7.0427363973819e-06
hperpp32mF         gperp12mF          -3.423631244349e-08
hperpp32mF         gperp12mA          3.6061621111375e-06
hperpp32mF         htildeperp12mF     -1.3463896484572e-06
hperpp32mF         htildeperp12mA     7.7075839793674e-06
hperpp32mF         hperp12mA          -2.4377501952961e-05
hperpp32mF         hplus12mF          -9.7276541300746e-06
hperpp32mF         hplus12mA          -1.2331664191572e-05
hperpp32mF         htildeplus12mF     -1.8811911377002e-06
hperpp32mF         htildeplus12mA     2.0569625308123e-05
hperpp32mF         fplus32mA          -2.2275661601099e-05
hperpp32mF         f032mF             -9.6044298490525e-05
hperpp32mF         f032mA             0.00033006260431054
hperpp32mF         fperp32mA          -6.1510867854175e-05
hperpp32mF         fperpp32mF         -2.687853264065e-06
hperpp32mF         fperpp32mA         5.8174091324701e-06
hperpp32mF         gplus32mA          0.00036572826438749
hperpp32mF         g032mA             -2.4594958420714e-05
hperpp32mF         gperp32mF          -7.605080129037e-05
hperpp32mF         gperp32mA          0.00033096588007784
hperpp32mF         gperpp32mF         -2.5774328199673e-06
hperpp32mF         gperpp32mA         1.5028713354388e-05
hperpp32mF         htildeperp32mF     -8.6594501929288e-05
hperpp32mF         htildeperp32mA     0.00038695004024669
hperpp32mF         hperp32mA          -4.7780201017581e-05
hperpp32mF         htildeperpp32mF    -1.4751676021006e-05
hperpp32mF         htildeperpp32mA    1.9702011469778e-05
hperpp32mF         hperpp32mF         2.614121786509e-06
hperpp32mF         hperpp32mA         -1.3955053755191e-06
hperpp32mF         hplus32mA          -0.00021478439235405
hperpp32mF         htildeplus32mA     0.00031100463019568
hperpp32mA         fplus12mF          1.4810785663048e-06
hperpp32mA         fplus12mA          -0.00026808501362355
hperpp32mA         f012mF             -1.3812866905042e-05
hperpp32mA         f012mA             -0.00018993548259497
hperpp32mA         fperp12mA          -0.00042609902342369
hperpp32mA         gplus12mF          -4.1084424816654e-05
hperpp32mA         gplus12mA          -0.00019141134007226
hperpp32mA         g012mF             -4.0644874656517e-06
hperpp32mA         g012mA             -0.00050394957868469
hperpp32mA         gperp12mF          -7.98957548269e-05
hperpp32mA         gperp12mA          -2.3248531391412e-05
hperpp32mA         htildeperp12mF     -4.1084142240452e-05
hperpp32mA         htildeperp12mA     -7.0194916152428e-05
hperpp32mA         hperp12mA          -0.00032771643232328
hperpp32mA         hplus12mF          1.2105573162283e-05
hperpp32mA         hplus12mA          -0.00042355833134153
hperpp32mA         htildeplus12mF     -0.0001229759161882
hperpp32mA         htildeplus12mA     0.00018207699079437
hperpp32mA         fplus32mA          -0.0009508091789394
hperpp32mA         f032mF             -0.00044025075108393
hperpp32mA         f032mA             -0.023629907966273
hperpp32mA         fperp32mA          -0.00037583011272813
hperpp32mA         fperpp32mF         9.2914209505622e-07
hperpp32mA         fperpp32mA         -0.0005410987511671
hperpp32mA         gplus32mA          -0.019956887590164
hperpp32mA         g032mA             -0.00041338728332437
hperpp32mA         gperp32mF          -0.00031658157640883
hperpp32mA         gperp32mA          -0.019670898463586
hperpp32mA         gperpp32mF         -7.1265700403444e-05
hperpp32mA         gperpp32mA         0.00067406942249117
hperpp32mA         htildeperp32mF     -0.00038871252344422
hperpp32mA         htildeperp32mA     -0.020926957661342
hperpp32mA         hperp32mA          -0.00057353549540129
hperpp32mA         htildeperpp32mF    -0.000115703131775
hperpp32mA         htildeperpp32mA    -0.0010420197538465
hperpp32mA         hperpp32mF         -1.3955053755179e-06
hperpp32mA         hperpp32mA         0.00028121720634652
hperpp32mA         hplus32mA          0.00033841149674696
hperpp32mA         htildeplus32mA     -0.021740589182363
hplus32mA          fplus12mF          5.3795430224217e-05
hplus32mA          fplus12mA          0.0021519716003988
hplus32mA          f012mF             0.00062301120095759
hplus32mA          f012mA             0.0048898394236855
hplus32mA          fperp12mA          0.00026129953188542
hplus32mA          gplus12mF          0.0010855287388095
hplus32mA          gplus12mA          -0.0017246874604628
hplus32mA          g012mF             0.00015656623603178
hplus32mA          g012mA             0.0014548111727917
hplus32mA          gperp12mF          0.0018194402618405
hplus32mA          gperp12mA          0.0048038560283149
hplus32mA          htildeperp12mF     0.00090076089083039
hplus32mA          htildeperp12mA     0.00086248953852572
hplus32mA          hperp12mA          0.0061412180427237
hplus32mA          hplus12mF          0.00093422086515774
hplus32mA          hplus12mA          0.0017281206212065
hplus32mA          htildeplus12mF     0.0027625146054699
hplus32mA          htildeplus12mA     -0.0018284354570106
hplus32mA          fplus32mA          0.017802782737944
hplus32mA          f032mF             0.031177138774321
hplus32mA          f032mA             -0.0946963182269
hplus32mA          fperp32mA          0.040541806153169
hplus32mA          fperpp32mF         0.00021471559855889
hplus32mA          fperpp32mA         -0.0009090928625803
hplus32mA          gplus32mA          -0.031293313915227
hplus32mA          g032mA             0.019734459997685
hplus32mA          gperp32mF          0.025208877808098
hplus32mA          gperp32mA          -0.10088672764644
hplus32mA          gperpp32mF         0.00025301593864575
hplus32mA          gperpp32mA         -0.0029767085462843
hplus32mA          htildeperp32mF     0.027033872567477
hplus32mA          htildeperp32mA     -0.061473456268608
hplus32mA          hperp32mA          0.021313165003081
hplus32mA          htildeperpp32mF    0.00079828825682943
hplus32mA          htildeperpp32mA    -0.0025054935518411
hplus32mA          hperpp32mF         -0.00021478439235401
hplus32mA          hperpp32mA         0.00033841149674733
hplus32mA          hplus32mA          0.10407765710578
hplus32mA          htildeplus32mA     -0.10078991912246
htildeplus32mA     fplus12mF          0.00090721897987382
htildeplus32mA     fplus12mA          0.060017112620115
htildeplus32mA     f012mF             -0.043879621495186
htildeplus32mA     f012mA             1.2276067785485
htildeplus32mA     fperp12mA          0.07757869619908
htildeplus32mA     gplus12mF          -0.051651158979615
htildeplus32mA     gplus12mA          1.2851896706089
htildeplus32mA     g012mF             0.0014997224143988
htildeplus32mA     g012mA             0.05590899838409
htildeplus32mA     gperp12mF          -0.14204578841787
htildeplus32mA     gperp12mA          3.4984921014599
htildeplus32mA     htildeperp12mF     -0.06212317328972
htildeplus32mA     htildeperp12mA     1.3798545819179
htildeplus32mA     hperp12mA          0.071291797592514
htildeplus32mA     hplus12mF          0.00151682536108
htildeplus32mA     hplus12mA          0.06902471164411
htildeplus32mA     htildeplus12mF     -0.19152685408175
htildeplus32mA     htildeplus12mA     3.7597988716551
htildeplus32mA     fplus32mA          0.10721811861588
htildeplus32mA     f032mF             -1.6555423822155
htildeplus32mA     f032mA             40.437198792721
htildeplus32mA     fperp32mA          -0.0097643078000109
htildeplus32mA     fperpp32mF         -0.00078798252235499
htildeplus32mA     fperpp32mA         0.12825698372565
htildeplus32mA     gplus32mA          38.928421433454
htildeplus32mA     g032mA             -0.017095600759393
htildeplus32mA     gperp32mF          -1.6355655811556
htildeplus32mA     gperp32mA          38.086124086662
htildeplus32mA     gperpp32mF         -0.0094935091734456
htildeplus32mA     gperpp32mA         -0.017004709680628
htildeplus32mA     htildeperp32mF     -2.1485046608624
htildeplus32mA     htildeperp32mA     44.601918950854
htildeplus32mA     hperp32mA          0.025018723143263
htildeplus32mA     htildeperpp32mF    -0.016653538019162
htildeplus32mA     htildeperpp32mA    0.31526528617395
htildeplus32mA     hperpp32mF         0.00031100463018698
htildeplus32mA     hperpp32mA         -0.021740589182363
htildeplus32mA     hplus32mA          -0.10078991912131
htildeplus32mA     htildeplus32mA     67.071961045343


==> anc/Lambdab_Lambdacstar_results.dat <==
fplus12mF          0.16798708131051
fplus12mA          1.0855586028858
f012mF             0.54137028802174
f012mA             -2.17659180572
fperp12mA          0.60258341359587
gplus12mF          0.56808156487627
gplus12mA          -2.3048959198361
g012mF             0.2207392125229
g012mA             0.92738911060127
gperp12mF          1.2446268867252
gperp12mA          -6.7436986793662
htildeperp12mF     0.54815850726262
htildeperp12mA     -2.3956657324883
hperp12mA          0.91089101451723
hplus12mF          0.18887764882346
hplus12mA          0.54999661732559
htildeplus12mF     1.1283467044171
htildeplus12mA     -5.8408065178979
fplus32mA          1.2562988707789
f032mF             4.2038151147395
f032mA             -25.391859184554
fperp32mA          2.5597696629991
fperpp32mF         0.069179571008054
fperpp32mA         -0.29244506912119
gplus32mA          -25.634196626344
g032mA             1.2037489795486
gperp32mF          3.3915074855107
gperp32mA          -20.239210972743
gperpp32mF         -0.065537736210407
gperpp32mA         0.64826843718413
htildeperp32mF     3.744702810161
htildeperp32mA     -26.089387828973
hperp32mA          1.2329759680932
htildeperpp32mF    0.22569766807302
htildeperpp32mA    -0.48165737459883
hperpp32mF         -0.021329335112902
hperpp32mA         0.03560083724362
hplus32mA          2.4998048914417
htildeplus32mA     -21.71355012735


==> anc/Lambdab_Lambdacstar_results_HO.dat <==
fplus12mF          0.16739814447669
fplus12mA          1.0998926037865
f012mF             0.52847798328006
f012mA             -2.1027434863679
fperp12mA          0.52933146898032
gplus12mF          0.56119404356827
gplus12mA          -2.2721476324942
g012mF             0.22067694432009
g012mA             0.8634720764094
gperp12mF          1.2152093407938
gperp12mA          -6.5301326160802
htildeperp12mF     0.54277196905725
htildeperp12mA     -2.3563932893117
hperp12mA          0.89019251517838
hplus12mF          0.19005739671124
hplus12mA          0.48737738360858
htildeplus12mF     1.1172553487966
htildeplus12mA     -5.7701291147776
fplus32mA          1.229305694366
f032mF             4.3183327789026
f032mA             -27.39170500773
fperp32mA          2.5830813178466
fperpp32mF         0.070109695447299
fperpp32mA         -0.29460778288902
gplus32mA          -26.329687759008
g032mA             1.2065232015842
gperp32mF          3.4954039226776
gperp32mA          -23.132558954927
gperpp32mF         -0.064878957381588
gperpp32mA         0.63471402376777
htildeperp32mF     3.8972944031909
htildeperp32mA     -27.21329515634
hperp32mA          1.2184734748357
htildeperpp32mF    0.22385308827957
htildeperpp32mA    -0.49794964333462
hperpp32mF         -0.021991237576239
hperpp32mA         0.034596158251435
hplus32mA          2.6337312994788
htildeplus32mA     -25.04036965114


==> anc/Lambdab_Lambdastar_covariance.dat <==
fplus32ma1          fplus32ma1          0.0059609390120392
fplus32ma1          f032ma0             0.0058340577242251
fplus32ma1          f032ma1             -0.00077658467032675
fplus32ma1          fperp32ma1          0.0046441050349564
fplus32ma1          fperpp32ma0         1.0246907446156e-05
fplus32ma1          fperpp32ma1         0.00034348656563084
fplus32ma1          gplus32ma1          -0.0015167954054709
fplus32ma1          g032ma1             0.0039685008914393
fplus32ma1          gperp32ma0          0.0051119893196566
fplus32ma1          gperp32ma1          -0.0078275846766956
fplus32ma1          gperpp32ma0         -8.832984522237e-05
fplus32ma1          gperpp32ma1         0.00030455150965899
fplus32ma1          htildeperp32ma0     0.0051064053548602
fplus32ma1          htildeperp32ma1     -0.0012753415161023
fplus32ma1          hperp32ma1          0.0041885432780515
fplus32ma1          htildeperpp32ma0    2.3479787847549e-05
fplus32ma1          htildeperpp32ma1    0.00045622880913702
fplus32ma1          hperpp32ma0         -5.9105754553761e-06
fplus32ma1          hperpp32ma1         -5.0888423443865e-05
fplus32ma1          hplus32ma1          0.0045129296038684
fplus32ma1          htildeplus32ma1     -0.0055737901445416
f032ma0             fplus32ma1          0.0058340577242214
f032ma0             f032ma0             0.013539270546059
f032ma0             f032ma1             -0.11656341077015
f032ma0             fperp32ma1          0.0067285789272962
f032ma0             fperpp32ma0         3.4735649416799e-05
f032ma0             fperpp32ma1         0.00030591112862432
f032ma0             gplus32ma1          -0.071337339966348
f032ma0             g032ma1             0.0045159385085283
f032ma0             gperp32ma0          0.010791652906075
f032ma0             gperp32ma1          -0.074021560291523
f032ma0             gperpp32ma0         -5.9519518772085e-05
f032ma0             gperpp32ma1         -0.00041233716392064
f032ma0             htildeperp32ma0     0.01068905750131
f032ma0             htildeperp32ma1     -0.068080199947675
f032ma0             hperp32ma1          0.0047147291328517
f032ma0             htildeperpp32ma0    4.3887076398019e-05
f032ma0             htildeperpp32ma1    0.00051353132882369
f032ma0             hperpp32ma0         -1.3324334569675e-05
f032ma0             hperpp32ma1         -4.2800944538561e-05
f032ma0             hplus32ma1          0.005835244977347
f032ma0             htildeplus32ma1     -0.07159180047721
f032ma1             fplus32ma1          -0.00077658467018412
f032ma1             f032ma0             -0.11656341076994
f032ma1             f032ma1             3.169788962557
f032ma1             fperp32ma1          -0.017782621420183
f032ma1             fperpp32ma0         -5.366607497411e-05
f032ma1             fperpp32ma1         0.0027021431470146
f032ma1             gplus32ma1          1.394764204883
f032ma1             g032ma1             -0.0048065534856676
f032ma1             gperp32ma0          -0.06899660100037
f032ma1             gperp32ma1          1.4109311405793
f032ma1             gperpp32ma0         -0.00064870802838539
f032ma1             gperpp32ma1         0.010951777632414
f032ma1             htildeperp32ma0     -0.066820694345361
f032ma1             htildeperp32ma1     1.3744820918253
f032ma1             hperp32ma1          -0.002676522408422
f032ma1             htildeperpp32ma0    0.000267351255803
f032ma1             htildeperpp32ma1    0.0058005036113788
f032ma1             hperpp32ma0         4.3353490435827e-05
f032ma1             hperpp32ma1         -0.00083098591473899
f032ma1             hplus32ma1          -0.01684997180078
f032ma1             htildeplus32ma1     1.3899722970168
fperp32ma1          fplus32ma1          0.0046441050349581
fperp32ma1          f032ma0             0.006728578927308
fperp32ma1          f032ma1             -0.017782621420285
fperp32ma1          fperp32ma1          0.022505341883509
fperp32ma1          fperpp32ma0         2.8286290801624e-05
fperp32ma1          fperpp32ma1         0.00018424895081406
fperp32ma1          gplus32ma1          -0.0078912563377726
fperp32ma1          g032ma1             0.0045089941362397
fperp32ma1          gperp32ma0          0.0056716110212004
fperp32ma1          gperp32ma1          -0.020159032949666
fperp32ma1          gperpp32ma0         -5.9931764976574e-05
fperp32ma1          gperpp32ma1         -0.00028828029755187
fperp32ma1          htildeperp32ma0     0.0055924935314372
fperp32ma1          htildeperp32ma1     -0.011703256682813
fperp32ma1          hperp32ma1          0.0042827234882301
fperp32ma1          htildeperpp32ma0    -4.0077627332095e-05
fperp32ma1          htildeperpp32ma1    0.0020876545371913
fperp32ma1          hperpp32ma0         -8.696230071015e-06
fperp32ma1          hperpp32ma1         -4.907198575065e-05
fperp32ma1          hplus32ma1          0.017365954757089
fperp32ma1          htildeplus32ma1     -0.015865239661654
fperpp32ma0         fplus32ma1          1.024690744616e-05
fperpp32ma0         f032ma0             3.4735649416832e-05
fperpp32ma0         f032ma1             -5.3666074974898e-05
fperpp32ma0         fperp32ma1          2.8286290801618e-05
fperpp32ma0         fperpp32ma0         6.5937790124008e-07
fperpp32ma0         fperpp32ma1         -1.0617374390235e-06
fperpp32ma0         gplus32ma1          -1.0493612710984e-05
fperpp32ma0         g032ma1             1.4705531478198e-05
fperpp32ma0         gperp32ma0          2.4758170285708e-05
fperpp32ma0         gperp32ma1          -2.0791445187209e-05
fperpp32ma0         gperpp32ma0         -3.1437249899538e-07
fperpp32ma0         gperpp32ma1         3.0135622516408e-06
fperpp32ma0         htildeperp32ma0     2.6170234026201e-05
fperpp32ma0         htildeperp32ma1     -1.801912813429e-05
fperpp32ma0         hperp32ma1          1.5108504622098e-05
fperpp32ma0         htildeperpp32ma0    1.0576049746681e-06
fperpp32ma0         htildeperpp32ma1    6.8188485957223e-06
fperpp32ma0         hperpp32ma0         -1.6822470408546e-07
fperpp32ma0         hperpp32ma1         -1.470830961243e-07
fperpp32ma0         hplus32ma1          1.9357198346499e-05
fperpp32ma0         htildeplus32ma1     -1.9969816143106e-05
fperpp32ma1         fplus32ma1          0.00034348656563072
fperpp32ma1         f032ma0             0.00030591112862419
fperpp32ma1         f032ma1             0.0027021431470133
fperpp32ma1         fperp32ma1          0.00018424895081374
fperpp32ma1         fperpp32ma0         -1.061737439024e-06
fperpp32ma1         fperpp32ma1         0.00018361402694753
fperpp32ma1         gplus32ma1          0.0018812561150494
fperpp32ma1         g032ma1             0.00023280801346308
fperpp32ma1         gperp32ma0          0.00029159957075403
fperpp32ma1         gperp32ma1          0.0014450273653131
fperpp32ma1         gperpp32ma0         -6.7192136139182e-06
fperpp32ma1         gperpp32ma1         6.8352227623481e-05
fperpp32ma1         htildeperp32ma0     0.00027514446612014
fperpp32ma1         htildeperp32ma1     0.0021196132770306
fperpp32ma1         hperp32ma1          0.00023087529413969
fperpp32ma1         htildeperpp32ma0    -1.664279553355e-05
fperpp32ma1         htildeperpp32ma1    0.00041494691004848
fperpp32ma1         hperpp32ma0         -1.5019206413511e-08
fperpp32ma1         hperpp32ma1         -1.8137009694793e-05
fperpp32ma1         hplus32ma1          7.2154603130772e-05
fperpp32ma1         htildeplus32ma1     0.0015249152611011
gplus32ma1          fplus32ma1          -0.001516795405471
gplus32ma1          f032ma0             -0.071337339966229
gplus32ma1          f032ma1             1.3947642048823
gplus32ma1          fperp32ma1          -0.0078912563378032
gplus32ma1          fperpp32ma0         -1.0493612710597e-05
gplus32ma1          fperpp32ma1         0.0018812561150474
gplus32ma1          gplus32ma1          2.1327348376675
gplus32ma1          g032ma1             -0.0013997385879458
gplus32ma1          gperp32ma0          -0.082588424833974
gplus32ma1          gperp32ma1          1.7259142418158
gplus32ma1          gperpp32ma0         9.3305090332186e-05
gplus32ma1          gperpp32ma1         0.0031301228582651
gplus32ma1          htildeperp32ma0     -0.066633303672564
gplus32ma1          htildeperp32ma1     1.2628098337484
gplus32ma1          hperp32ma1          -0.0020284737498688
gplus32ma1          htildeperpp32ma0    0.00031614392149582
gplus32ma1          htildeperpp32ma1    0.0061077220656763
gplus32ma1          hperpp32ma0         4.4524765187669e-05
gplus32ma1          hperpp32ma1         -0.00093257716869703
gplus32ma1          hplus32ma1          -0.007399073228244
gplus32ma1          htildeplus32ma1     1.3197323750387
g032ma1             fplus32ma1          0.0039685008914387
g032ma1             f032ma0             0.0045159385085282
g032ma1             f032ma1             -0.0048065534857479
g032ma1             fperp32ma1          0.0045089941362412
g032ma1             fperpp32ma0         1.4705531478188e-05
g032ma1             fperpp32ma1         0.0002328080134631
g032ma1             gplus32ma1          -0.0013997385879499
g032ma1             g032ma1             0.004526755184958
g032ma1             gperp32ma0          0.004206405527633
g032ma1             gperp32ma1          -0.014969521510175
g032ma1             gperpp32ma0         -7.1190183150898e-05
g032ma1             gperpp32ma1         0.00040203421631078
g032ma1             htildeperp32ma0     0.0041427229336678
g032ma1             htildeperp32ma1     -0.005586334706605
g032ma1             hperp32ma1          0.0036885036869298
g032ma1             htildeperpp32ma0    3.9395978152604e-05
g032ma1             htildeperpp32ma1    0.00052654221540642
g032ma1             hperpp32ma0         -6.3926071160682e-06
g032ma1             hperpp32ma1         -4.4596251957722e-05
g032ma1             hplus32ma1          0.0040499430903302
g032ma1             htildeplus32ma1     -0.0089928581952692
gperp32ma0          fplus32ma1          0.0051119893196556
gperp32ma0          f032ma0             0.010791652906072
gperp32ma0          f032ma1             -0.068996601000377
gperp32ma0          fperp32ma1          0.005671611021199
gperp32ma0          fperpp32ma0         2.4758170285685e-05
gperp32ma0          fperpp32ma1         0.00029159957075414
gperp32ma0          gplus32ma1          -0.08258842483405
gperp32ma0          g032ma1             0.0042064055276336
gperp32ma0          gperp32ma0          0.010407666256489
gperp32ma0          gperp32ma1          -0.086164148300554
gperp32ma0          gperpp32ma0         -4.6330125149866e-05
gperp32ma0          gperpp32ma1         -0.00037839341875195
gperp32ma0          htildeperp32ma0     0.0098521980636512
gperp32ma0          htildeperp32ma1     -0.0659046726389
gperp32ma0          hperp32ma1          0.0042872980764961
gperp32ma0          htildeperpp32ma0    5.0835737907335e-05
gperp32ma0          htildeperpp32ma1    0.00026687876403145
gperp32ma0          hperpp32ma0         -1.0613668719473e-05
gperp32ma0          hperpp32ma1         -3.9754442920322e-05
gperp32ma0          hplus32ma1          0.0049355924893933
gperp32ma0          htildeplus32ma1     -0.067884840862103
gperp32ma1          fplus32ma1          -0.007827584676654
gperp32ma1          f032ma0             -0.074021560291375
gperp32ma1          f032ma1             1.4109311405786
gperp32ma1          fperp32ma1          -0.020159032949589
gperp32ma1          fperpp32ma0         -2.079144518663e-05
gperp32ma1          fperpp32ma1         0.0014450273653126
gperp32ma1          gplus32ma1          1.7259142418153
gperp32ma1          g032ma1             -0.014969521510154
gperp32ma1          gperp32ma0          -0.086164148300423
gperp32ma1          gperp32ma1          2.1020641029719
gperp32ma1          gperpp32ma0         -0.00089861040290839
gperp32ma1          gperpp32ma1         0.01116103409602
gperp32ma1          htildeperp32ma0     -0.068891675736369
gperp32ma1          htildeperp32ma1     1.3053440505084
gperp32ma1          hperp32ma1          -0.0090812073872692
gperp32ma1          htildeperpp32ma0    -0.00031049914991346
gperp32ma1          htildeperpp32ma1    0.0079030444710678
gperp32ma1          hperpp32ma0         3.8193444068877e-05
gperp32ma1          hperpp32ma1         -0.00047886032974623
gperp32ma1          hplus32ma1          -0.019108128892322
gperp32ma1          htildeplus32ma1     1.2632404632438
gperpp32ma0         fplus32ma1          -8.8329845222333e-05
gperpp32ma0         f032ma0             -5.9519518772026e-05
gperpp32ma0         f032ma1             -0.0006487080283842
gperpp32ma0         fperp32ma1          -5.993176497649e-05
gperpp32ma0         fperpp32ma0         -3.1437249899525e-07
gperpp32ma0         fperpp32ma1         -6.7192136139111e-06
gperpp32ma0         gplus32ma1          9.3305090332568e-05
gperpp32ma0         g032ma1             -7.1190183150884e-05
gperpp32ma0         gperp32ma0          -4.6330125149845e-05
gperpp32ma0         gperp32ma1          -0.00089861040290737
gperpp32ma0         gperpp32ma0         5.0035178812076e-05
gperpp32ma0         gperpp32ma1         -0.00035573086779594
gperpp32ma0         htildeperp32ma0     -5.4347353361356e-05
gperpp32ma0         htildeperp32ma1     -0.00071915727794619
gperpp32ma0         hperp32ma1          -7.9608989009732e-05
gperpp32ma0         htildeperpp32ma0    2.1274245401649e-05
gperpp32ma0         htildeperpp32ma1    -0.00014943349985684
gperpp32ma0         hperpp32ma0         -7.2195763542458e-09
gperpp32ma0         hperpp32ma1         -3.4461395272882e-06
gperpp32ma0         hplus32ma1          -4.7090951695992e-05
gperpp32ma0         htildeplus32ma1     -0.00033214900942398
gperpp32ma1         fplus32ma1          0.00030455150965917
gperpp32ma1         f032ma0             -0.00041233716392023
gperpp32ma1         f032ma1             0.010951777632399
gperpp32ma1         fperp32ma1          -0.00028828029755132
gperpp32ma1         fperpp32ma0         3.0135622516385e-06
gperpp32ma1         fperpp32ma1         6.8352227623445e-05
gperpp32ma1         gplus32ma1          0.0031301228582661
gperpp32ma1         g032ma1             0.00040203421631098
gperpp32ma1         gperp32ma0          -0.00037839341875191
gperpp32ma1         gperp32ma1          0.011161034096018
gperpp32ma1         gperpp32ma0         -0.00035573086779595
gperpp32ma1         gperpp32ma1         0.0070024627023695
gperpp32ma1         htildeperp32ma0     -0.00029184730756077
gperpp32ma1         htildeperp32ma1     0.0070673882951652
gperpp32ma1         hperp32ma1          0.00028000454846436
gperpp32ma1         htildeperpp32ma0    -0.00020038194504535
gperpp32ma1         htildeperpp32ma1    0.0041056022071425
gperpp32ma1         hperpp32ma0         -1.224139523666e-06
gperpp32ma1         hperpp32ma1         3.6061477532188e-05
gperpp32ma1         hplus32ma1          -0.00015554660451541
gperpp32ma1         htildeplus32ma1     0.0062999221405409
htildeperp32ma0     fplus32ma1          0.0051064053548601
htildeperp32ma0     f032ma0             0.01068905750131
htildeperp32ma0     f032ma1             -0.066820694345481
htildeperp32ma0     fperp32ma1          0.005592493531439
htildeperp32ma0     fperpp32ma0         2.6170234026179e-05
htildeperp32ma0     fperpp32ma1         0.00027514446612043
htildeperp32ma0     gplus32ma1          -0.066633303672625
htildeperp32ma0     g032ma1             0.0041427229336688
htildeperp32ma0     gperp32ma0          0.009852198063652
htildeperp32ma0     gperp32ma1          -0.068891675736477
htildeperp32ma0     gperpp32ma0         -5.4347353361408e-05
htildeperp32ma0     gperpp32ma1         -0.00029184730756087
htildeperp32ma0     htildeperp32ma0     0.010172764704133
htildeperp32ma0     htildeperp32ma1     -0.07920608290186
htildeperp32ma0     hperp32ma1          0.0042675308903877
htildeperp32ma0     htildeperpp32ma0    9.08836862156e-05
htildeperp32ma0     htildeperpp32ma1    -0.00025549247555042
htildeperp32ma0     hperpp32ma0         -1.1654368804069e-05
htildeperp32ma0     hperpp32ma1         -3.7337974471175e-05
htildeperp32ma0     hplus32ma1          0.0048978927917702
htildeperp32ma0     htildeplus32ma1     -0.078648758181318
htildeperp32ma1     fplus32ma1          -0.0012753415160694
htildeperp32ma1     f032ma0             -0.068080199947604
htildeperp32ma1     f032ma1             1.3744820918252
htildeperp32ma1     fperp32ma1          -0.011703256682708
htildeperp32ma1     fperpp32ma0         -1.801912813386e-05
htildeperp32ma1     fperpp32ma1         0.002119613277027
htildeperp32ma1     gplus32ma1          1.262809833748
htildeperp32ma1     g032ma1             -0.0055863347066086
htildeperp32ma1     gperp32ma0          -0.065904672638836
htildeperp32ma1     gperp32ma1          1.3053440505085
htildeperp32ma1     gperpp32ma0         -0.00071915727794696
htildeperp32ma1     gperpp32ma1         0.0070673882951711
htildeperp32ma1     htildeperp32ma0     -0.079206082901796
htildeperp32ma1     htildeperp32ma1     2.0656647815646
htildeperp32ma1     hperp32ma1          -0.0012137513034648
htildeperp32ma1     htildeperpp32ma0    -0.0012488149488281
htildeperp32ma1     htildeperpp32ma1    0.020243647985811
htildeperp32ma1     hperpp32ma0         6.1297370576798e-05
htildeperp32ma1     hperpp32ma1         -0.00059380260721783
htildeperp32ma1     hplus32ma1          -0.014426511812584
htildeperp32ma1     htildeplus32ma1     1.6640223306651
hperp32ma1          fplus32ma1          0.0041885432780513
hperp32ma1          f032ma0             0.0047147291328508
hperp32ma1          f032ma1             -0.0026765224084128
hperp32ma1          fperp32ma1          0.0042827234882286
hperp32ma1          fperpp32ma0         1.510850462209e-05
hperp32ma1          fperpp32ma1         0.0002308752941398
hperp32ma1          gplus32ma1          -0.0020284737498857
hperp32ma1          g032ma1             0.0036885036869299
hperp32ma1          gperp32ma0          0.0042872980764962
hperp32ma1          gperp32ma1          -0.0090812073873072
hperp32ma1          gperpp32ma0         -7.9608989009757e-05
hperp32ma1          gperpp32ma1         0.00028000454846428
hperp32ma1          htildeperp32ma0     0.0042675308903874
hperp32ma1          htildeperp32ma1     -0.0012137513034793
hperp32ma1          hperp32ma1          0.0043070720422234
hperp32ma1          htildeperpp32ma0    -6.0556444216057e-06
hperp32ma1          htildeperpp32ma1    0.00047386794156437
hperp32ma1          hperpp32ma0         -1.1983369301721e-06
hperp32ma1          hperpp32ma1         -4.0332787894421e-05
hperp32ma1          hplus32ma1          0.0031862138422091
hperp32ma1          htildeplus32ma1     -0.0080685368081426
htildeperpp32ma0    fplus32ma1          2.3479787847682e-05
htildeperpp32ma0    f032ma0             4.3887076398366e-05
htildeperpp32ma0    f032ma1             0.00026735125580024
htildeperpp32ma0    fperp32ma1          -4.0077627332002e-05
htildeperpp32ma0    fperpp32ma0         1.0576049746695e-06
htildeperpp32ma0    fperpp32ma1         -1.6642795533537e-05
htildeperpp32ma0    gplus32ma1          0.00031614392149475
htildeperpp32ma0    g032ma1             3.9395978152707e-05
htildeperpp32ma0    gperp32ma0          5.0835737907596e-05
htildeperpp32ma0    gperp32ma1          -0.00031049914991426
htildeperpp32ma0    gperpp32ma0         2.1274245401649e-05
htildeperpp32ma0    gperpp32ma1         -0.00020038194504537
htildeperpp32ma0    htildeperp32ma0     9.0883686215859e-05
htildeperpp32ma0    htildeperp32ma1     -0.0012488149488289
htildeperpp32ma0    hperp32ma1          -6.0556444214923e-06
htildeperpp32ma0    htildeperpp32ma0    8.9755858547534e-05
htildeperpp32ma0    htildeperpp32ma1    -0.0011253033024995
htildeperpp32ma0    hperpp32ma0         -1.7104302194635e-06
htildeperpp32ma0    hperpp32ma1         -7.541866141507e-06
htildeperpp32ma0    hplus32ma1          9.2668480008767e-05
htildeperpp32ma0    htildeplus32ma1     0.0011259285331065
htildeperpp32ma1    fplus32ma1          0.00045622880913709
htildeperpp32ma1    f032ma0             0.00051353132882084
htildeperpp32ma1    f032ma1             0.0058005036114272
htildeperpp32ma1    fperp32ma1          0.0020876545371922
htildeperpp32ma1    fperpp32ma0         6.8188485957029e-06
htildeperpp32ma1    fperpp32ma1         0.00041494691004851
htildeperpp32ma1    gplus32ma1          0.0061077220656777
htildeperpp32ma1    g032ma1             0.00052654221540654
htildeperpp32ma1    gperp32ma0          0.00026687876403015
htildeperpp32ma1    gperp32ma1          0.0079030444710602
htildeperpp32ma1    gperpp32ma0         -0.00014943349985689
htildeperpp32ma1    gperpp32ma1         0.004105602207143
htildeperpp32ma1    htildeperp32ma0     -0.0002554924755516
htildeperpp32ma1    htildeperp32ma1     0.020243647985802
htildeperpp32ma1    hperp32ma1          0.00047386794156423
htildeperpp32ma1    htildeperpp32ma0    -0.0011253033024996
htildeperpp32ma1    htildeperpp32ma1    0.026367462161523
htildeperpp32ma1    hperpp32ma0         3.6491125622681e-06
htildeperpp32ma1    hperpp32ma1         -7.4473310450352e-05
htildeperpp32ma1    hplus32ma1          0.00090639553769709
htildeperpp32ma1    htildeplus32ma1     -0.0072079116630596
hperpp32ma0         fplus32ma1          -5.9105754553816e-06
hperpp32ma0         f032ma0             -1.3324334569693e-05
hperpp32ma0         f032ma1             4.3353490436156e-05
hperpp32ma0         fperp32ma1          -8.6962300710067e-06
hperpp32ma0         fperpp32ma0         -1.6822470408548e-07
hperpp32ma0         fperpp32ma1         -1.5019206414349e-08
hperpp32ma0         gplus32ma1          4.4524765187816e-05
hperpp32ma0         g032ma1             -6.3926071160722e-06
hperpp32ma0         gperp32ma0          -1.0613668719486e-05
hperpp32ma0         gperp32ma1          3.8193444069051e-05
hperpp32ma0         gperpp32ma0         -7.2195763542121e-09
hperpp32ma0         gperpp32ma1         -1.2241395236655e-06
hperpp32ma0         htildeperp32ma0     -1.165436880408e-05
hperpp32ma0         htildeperp32ma1     6.1297370576932e-05
hperpp32ma0         hperp32ma1          -1.1983369301762e-06
hperpp32ma0         htildeperpp32ma0    -1.7104302194631e-06
hperpp32ma0         htildeperpp32ma1    3.6491125622628e-06
hperpp32ma0         hperpp32ma0         2.2267883387973e-07
hperpp32ma0         hperpp32ma1         -1.0831565597368e-07
hperpp32ma0         hplus32ma1          -1.9699923605071e-05
hperpp32ma0         htildeplus32ma1     2.4102494635583e-05
hperpp32ma1         fplus32ma1          -5.0888423443909e-05
hperpp32ma1         f032ma0             -4.2800944538612e-05
hperpp32ma1         f032ma1             -0.00083098591473842
hperpp32ma1         fperp32ma1          -4.9071985750694e-05
hperpp32ma1         fperpp32ma0         -1.4708309612435e-07
hperpp32ma1         fperpp32ma1         -1.8137009694798e-05
hperpp32ma1         gplus32ma1          -0.00093257716869741
hperpp32ma1         g032ma1             -4.459625195775e-05
hperpp32ma1         gperp32ma0          -3.9754442920346e-05
hperpp32ma1         gperp32ma1          -0.0004788603297465
hperpp32ma1         gperpp32ma0         -3.4461395272867e-06
hperpp32ma1         gperpp32ma1         3.6061477532172e-05
hperpp32ma1         htildeperp32ma0     -3.7337974471206e-05
hperpp32ma1         htildeperp32ma1     -0.00059380260721788
hperpp32ma1         hperp32ma1          -4.0332787894449e-05
hperpp32ma1         htildeperpp32ma0    -7.5418661415059e-06
hperpp32ma1         htildeperpp32ma1    -7.4473310450372e-05
hperpp32ma1         hperpp32ma0         -1.0831565597364e-07
hperpp32ma1         hperpp32ma1         2.8289461204968e-05
hperpp32ma1         hplus32ma1          -1.7621477325271e-05
hperpp32ma1         htildeplus32ma1     -0.00094364278412993
hplus32ma1          fplus32ma1          0.0045129296038683
hplus32ma1          f032ma0             0.0058352449773493
hplus32ma1          f032ma1             -0.016849971800812
hplus32ma1          fperp32ma1          0.017365954757088
hplus32ma1          fperpp32ma0         1.9357198346503e-05
hplus32ma1          fperpp32ma1         7.2154603130933e-05
hplus32ma1          gplus32ma1          -0.0073990732282561
hplus32ma1          g032ma1             0.0040499430903308
hplus32ma1          gperp32ma0          0.0049355924893952
hplus32ma1          gperp32ma1          -0.019108128892352
hplus32ma1          gperpp32ma0         -4.7090951695997e-05
hplus32ma1          gperpp32ma1         -0.00015554660451633
hplus32ma1          htildeperp32ma0     0.0048978927917721
hplus32ma1          htildeperp32ma1     -0.014426511812606
hplus32ma1          hperp32ma1          0.0031862138422096
hplus32ma1          htildeperpp32ma0    9.2668480008653e-05
hplus32ma1          htildeperpp32ma1    0.00090639553769692
hplus32ma1          hperpp32ma0         -1.9699923605071e-05
hplus32ma1          hperpp32ma1         -1.7621477325231e-05
hplus32ma1          hplus32ma1          0.020614920095641
hplus32ma1          htildeplus32ma1     -0.011272430031017
htildeplus32ma1     fplus32ma1          -0.0055737901445094
htildeplus32ma1     f032ma0             -0.071591800477146
htildeplus32ma1     f032ma1             1.3899722970177
htildeplus32ma1     fperp32ma1          -0.01586523966162
htildeplus32ma1     fperpp32ma0         -1.9969816142601e-05
htildeplus32ma1     fperpp32ma1         0.0015249152610986
htildeplus32ma1     gplus32ma1          1.3197323750385
htildeplus32ma1     g032ma1             -0.0089928581952669
htildeplus32ma1     gperp32ma0          -0.067884840862034
htildeplus32ma1     gperp32ma1          1.263240463244
htildeplus32ma1     gperpp32ma0         -0.00033214900942412
htildeplus32ma1     gperpp32ma1         0.0062999221405442
htildeplus32ma1     htildeperp32ma0     -0.078648758181247
htildeplus32ma1     htildeperp32ma1     1.6640223306651
htildeplus32ma1     hperp32ma1          -0.0080685368081264
htildeplus32ma1     htildeperpp32ma0    0.0011259285331074
htildeplus32ma1     htildeperpp32ma1    -0.0072079116630489
htildeplus32ma1     hperpp32ma0         2.4102494635421e-05
htildeplus32ma1     hperpp32ma1         -0.00094364278412993
htildeplus32ma1     hplus32ma1          -0.011272430030992
htildeplus32ma1     htildeplus32ma1     2.0148559221724


==> anc/Lambdab_Lambdastar_covariance_HO.dat <==
fplus32ma1          fplus32ma1          0.0077117180890712
fplus32ma1          f032ma0             0.0068002606631685
fplus32ma1          f032ma1             -0.0033021562761603
fplus32ma1          fperp32ma1          0.0054115719794998
fplus32ma1          fperpp32ma0         2.101131077894e-05
fplus32ma1          fperpp32ma1         0.00030044295709375
fplus32ma1          gplus32ma1          -0.0029547309521864
fplus32ma1          g032ma1             0.0041377673487404
fplus32ma1          gperp32ma0          0.0052530796432083
fplus32ma1          gperp32ma1          -0.0052940161450266
fplus32ma1          gperpp32ma0         -8.5734574882392e-05
fplus32ma1          gperpp32ma1         0.00027808209637069
fplus32ma1          htildeperp32ma0     0.0053779505325511
fplus32ma1          htildeperp32ma1     -0.0026286501502205
fplus32ma1          hperp32ma1          0.0044030039494204
fplus32ma1          htildeperpp32ma0    3.308432394534e-05
fplus32ma1          htildeperpp32ma1    0.00038466746984492
fplus32ma1          hperpp32ma0         -8.9991122381082e-06
fplus32ma1          hperpp32ma1         -4.7052906384346e-05
fplus32ma1          hplus32ma1          0.0048329576155786
fplus32ma1          htildeplus32ma1     -0.0039089696386396
f032ma0             fplus32ma1          0.0068002606631668
f032ma0             f032ma0             0.021381071640241
f032ma0             f032ma1             -0.12220851826298
f032ma0             fperp32ma1          0.0086293019866051
f032ma0             fperpp32ma0         6.4642386878061e-05
f032ma0             fperpp32ma1         0.00022425954703995
f032ma0             gplus32ma1          -0.070737466194207
f032ma0             g032ma1             0.0048622269175206
f032ma0             gperp32ma0          0.011144626329414
f032ma0             gperp32ma1          -0.073488867887672
f032ma0             gperpp32ma0         -6.6164912587635e-05
f032ma0             gperpp32ma1         -0.00043699586183542
f032ma0             htildeperp32ma0     0.011497157556996
f032ma0             htildeperp32ma1     -0.06935469806638
f032ma0             hperp32ma1          0.0052033411600317
f032ma0             htildeperpp32ma0    6.545498945773e-05
f032ma0             htildeperpp32ma1    0.0002416862391398
f032ma0             hperpp32ma0         -1.905629946332e-05
f032ma0             hperpp32ma1         -3.2809599586372e-05
f032ma0             hplus32ma1          0.0068249903018893
f032ma0             htildeplus32ma1     -0.073825590816169
f032ma1             fplus32ma1          -0.003302156276079
f032ma1             f032ma0             -0.12220851826308
f032ma1             f032ma1             3.2279186604609
f032ma1             fperp32ma1          -0.023614871332271
f032ma1             fperpp32ma0         -0.00014336452449387
f032ma1             fperpp32ma1         0.0028895102342736
f032ma1             gplus32ma1          1.4115068119712
f032ma1             g032ma1             -0.0062744416639477
f032ma1             gperp32ma0          -0.070030057443128
f032ma1             gperp32ma1          1.3867682662284
f032ma1             gperpp32ma0         -0.00059812586747208
f032ma1             gperpp32ma1         0.011074791771441
f032ma1             htildeperp32ma0     -0.071698174997621
f032ma1             htildeperp32ma1     1.3794822497861
f032ma1             hperp32ma1          -0.0023739522817263
f032ma1             htildeperpp32ma0    0.00020467473725623
f032ma1             htildeperpp32ma1    0.0063736352500127
f032ma1             hperpp32ma0         3.669843075356e-05
f032ma1             hperpp32ma1         -0.00082204706050379
f032ma1             hplus32ma1          -0.017091830450409
f032ma1             htildeplus32ma1     1.4318658301196
fperp32ma1          fplus32ma1          0.0054115719795041
fperp32ma1          f032ma0             0.008629301986599
fperp32ma1          f032ma1             -0.023614871332291
fperp32ma1          fperp32ma1          0.027361994775515
fperp32ma1          fperpp32ma0         5.6837627107256e-05
fperp32ma1          fperpp32ma1         0.00010924418754291
fperp32ma1          gplus32ma1          -0.0088892836353878
fperp32ma1          g032ma1             0.0047867469805902
fperp32ma1          gperp32ma0          0.0059361630881964
fperp32ma1          gperp32ma1          -0.018596806919821
fperp32ma1          gperpp32ma0         -6.143319428488e-05
fperp32ma1          gperpp32ma1         -0.0003381290517235
fperp32ma1          htildeperp32ma0     0.0062930387868801
fperp32ma1          htildeperp32ma1     -0.013447008462744
fperp32ma1          hperp32ma1          0.0048251765794229
fperp32ma1          htildeperpp32ma0    1.7920247667556e-05
fperp32ma1          htildeperpp32ma1    0.001585669235021
fperp32ma1          hperpp32ma0         -1.2230024806427e-05
fperp32ma1          hperpp32ma1         -4.0781356855099e-05
fperp32ma1          hplus32ma1          0.018091683937343
fperp32ma1          htildeplus32ma1     -0.016796565057979
fperpp32ma0         fplus32ma1          2.1011310778955e-05
fperpp32ma0         f032ma0             6.4642386878062e-05
fperpp32ma0         f032ma1             -0.00014336452449382
fperpp32ma0         fperp32ma1          5.6837627107261e-05
fperpp32ma0         fperpp32ma0         1.3794883187763e-06
fperpp32ma0         fperpp32ma1         -2.1372477744761e-06
fperpp32ma0         gplus32ma1          -1.75488757815e-05
fperpp32ma0         g032ma1             2.0528602442463e-05
fperpp32ma0         gperp32ma0          3.0933659776637e-05
fperpp32ma0         gperp32ma1          -2.1044031234117e-05
fperpp32ma0         gperpp32ma0         -4.6803038879544e-07
fperpp32ma0         gperpp32ma1         2.9077365463866e-06
fperpp32ma0         htildeperp32ma0     3.5684511613411e-05
fperpp32ma0         htildeperp32ma1     -2.9270808591647e-05
fperpp32ma0         hperp32ma1          2.2577387618369e-05
fperpp32ma0         htildeperpp32ma0    1.577750254951e-06
fperpp32ma0         htildeperpp32ma1    1.0340664764936e-06
fperpp32ma0         hperpp32ma0         -2.8409022215068e-07
fperpp32ma0         hperpp32ma1         -5.0015618742062e-08
fperpp32ma0         hplus32ma1          3.3005814485107e-05
fperpp32ma0         htildeplus32ma1     -3.8681974835918e-05
fperpp32ma1         fplus32ma1          0.00030044295709336
fperpp32ma1         f032ma0             0.00022425954703969
fperpp32ma1         f032ma1             0.0028895102342788
fperpp32ma1         fperp32ma1          0.00010924418754298
fperpp32ma1         fperpp32ma0         -2.1372477744767e-06
fperpp32ma1         fperpp32ma1         0.00020163376224709
fperpp32ma1         gplus32ma1          0.0016829580279888
fperpp32ma1         g032ma1             0.0002258372469277
fperpp32ma1         gperp32ma0          0.00028440909578307
fperpp32ma1         gperp32ma1          0.0015324300640215
fperpp32ma1         gperpp32ma0         -6.4467736862203e-06
fperpp32ma1         gperpp32ma1         6.8197913386214e-05
fperpp32ma1         htildeperp32ma0     0.0002744533665237
fperpp32ma1         htildeperp32ma1     0.0020184643463839
fperpp32ma1         hperp32ma1          0.00022667374796561
fperpp32ma1         htildeperpp32ma0    -1.7455547647446e-05
fperpp32ma1         htildeperpp32ma1    0.00043109153887451
fperpp32ma1         hperpp32ma0         1.4034993410361e-08
fperpp32ma1         hperpp32ma1         -1.7844310326555e-05
fperpp32ma1         hplus32ma1          6.0641367580772e-05
fperpp32ma1         htildeplus32ma1     0.0015069705857786
gplus32ma1          fplus32ma1          -0.0029547309521976
gplus32ma1          f032ma0             -0.070737466194113
gplus32ma1          f032ma1             1.4115068119707
gplus32ma1          fperp32ma1          -0.0088892836353689
gplus32ma1          fperpp32ma0         -1.7548875781168e-05
gplus32ma1          fperpp32ma1         0.00168295802799
gplus32ma1          gplus32ma1          2.650832472379
gplus32ma1          g032ma1             -0.010393509000869
gplus32ma1          gperp32ma0          -0.090465000581041
gplus32ma1          gperp32ma1          1.4036599088767
gplus32ma1          gperpp32ma0         -0.00016953100533967
gplus32ma1          gperpp32ma1         0.0068638090950884
gplus32ma1          htildeperp32ma0     -0.070388584092868
gplus32ma1          htildeperp32ma1     1.2868481487481
gplus32ma1          hperp32ma1          -0.0039934532217253
gplus32ma1          htildeperpp32ma0    -5.73191189128e-05
gplus32ma1          htildeperpp32ma1    0.011613941503419
gplus32ma1          hperpp32ma0         2.8871134755793e-05
gplus32ma1          hperpp32ma1         -0.00073406648190983
gplus32ma1          hplus32ma1          -0.007514181839434
gplus32ma1          htildeplus32ma1     1.3646832797571
g032ma1             fplus32ma1          0.0041377673487415
g032ma1             f032ma0             0.0048622269175258
g032ma1             f032ma1             -0.0062744416639412
g032ma1             fperp32ma1          0.0047867469805879
g032ma1             fperpp32ma0         2.0528602442457e-05
g032ma1             fperpp32ma1         0.00022583724692783
g032ma1             gplus32ma1          -0.010393509000854
g032ma1             g032ma1             0.0060993607243989
g032ma1             gperp32ma0          0.0050609203345888
g032ma1             gperp32ma1          -0.012687979961845
g032ma1             gperpp32ma0         -7.5287648310899e-05
g032ma1             gperpp32ma1         0.00032338910610294
g032ma1             htildeperp32ma0     0.0044523843310132
g032ma1             htildeperp32ma1     -0.0073995102985044
g032ma1             hperp32ma1          0.0039858682341993
g032ma1             htildeperpp32ma0    5.3034262931674e-05
g032ma1             htildeperpp32ma1    0.00029506581583345
g032ma1             hperpp32ma0         -1.0307511003656e-05
g032ma1             hperpp32ma1         -4.243452654597e-05
g032ma1             hplus32ma1          0.0044439503718072
g032ma1             htildeplus32ma1     -0.0091592314353259
gperp32ma0          fplus32ma1          0.0052530796432048
gperp32ma0          f032ma0             0.011144626329405
gperp32ma0          f032ma1             -0.070030057443148
gperp32ma0          fperp32ma1          0.0059361630882001
gperp32ma0          fperpp32ma0         3.0933659776639e-05
gperp32ma0          fperpp32ma1         0.00028440909578302
gperp32ma0          gplus32ma1          -0.090465000581023
gperp32ma0          g032ma1             0.0050609203345886
gperp32ma0          gperp32ma0          0.014024131571806
gperp32ma0          gperp32ma1          -0.090972504064444
gperp32ma0          gperpp32ma0         -5.9478668974538e-05
gperp32ma0          gperpp32ma1         -0.00046691074571772
gperp32ma0          htildeperp32ma0     0.010516384379184
gperp32ma0          htildeperp32ma1     -0.067551921072283
gperp32ma0          hperp32ma1          0.0046864076544374
gperp32ma0          htildeperpp32ma0    7.1020375591626e-05
gperp32ma0          htildeperpp32ma1    -4.445257610503e-05
gperp32ma0          hperpp32ma0         -1.57094037347e-05
gperp32ma0          hperpp32ma1         -3.3531309451249e-05
gperp32ma0          hplus32ma1          0.0054379708152526
gperp32ma0          htildeplus32ma1     -0.072267080970888
gperp32ma1          fplus32ma1          -0.0052940161450353
gperp32ma1          f032ma0             -0.0734888678878
gperp32ma1          f032ma1             1.3867682662278
gperp32ma1          fperp32ma1          -0.018596806919844
gperp32ma1          fperpp32ma0         -2.1044031234256e-05
gperp32ma1          fperpp32ma1         0.0015324300640209
gperp32ma1          gplus32ma1          1.4036599088766
gperp32ma1          g032ma1             -0.012687979961871
gperp32ma1          gperp32ma0          -0.090972504064489
gperp32ma1          gperp32ma1          2.4672782311633
gperp32ma1          gperpp32ma0         -0.00051000272513917
gperp32ma1          gperpp32ma1         0.0081782795958505
gperp32ma1          htildeperp32ma0     -0.073883978575016
gperp32ma1          htildeperp32ma1     1.2840252246387
gperp32ma1          hperp32ma1          -0.0056812635375681
gperp32ma1          htildeperpp32ma0    -0.00010913378422074
gperp32ma1          htildeperpp32ma1    0.0046062270969906
gperp32ma1          hperpp32ma0         4.057861906294e-05
gperp32ma1          hperpp32ma1         -0.00063831448972348
gperp32ma1          hplus32ma1          -0.016303563882741
gperp32ma1          htildeplus32ma1     1.3552640770644
gperpp32ma0         fplus32ma1          -8.5734574882433e-05
gperpp32ma0         f032ma0             -6.6164912587664e-05
gperpp32ma0         f032ma1             -0.00059812586747284
gperpp32ma0         fperp32ma1          -6.143319428493e-05
gperpp32ma0         fperpp32ma0         -4.6803038879655e-07
gperpp32ma0         fperpp32ma1         -6.4467736862218e-06
gperpp32ma0         gplus32ma1          -0.00016953100533955
gperpp32ma0         g032ma1             -7.5287648310905e-05
gperpp32ma0         gperp32ma0          -5.9478668974575e-05
gperpp32ma0         gperp32ma1          -0.00051000272513875
gperpp32ma0         gperpp32ma0         5.0279397684434e-05
gperpp32ma0         gperpp32ma1         -0.00035850323517157
gperpp32ma0         htildeperp32ma0     -3.4189108678959e-05
gperpp32ma0         htildeperp32ma1     -0.00054794266063852
gperpp32ma0         hperp32ma1          -8.7756327589175e-05
gperpp32ma0         htildeperpp32ma0    2.3056879626065e-05
gperpp32ma0         htildeperpp32ma1    -0.00016378441913388
gperpp32ma0         hperpp32ma0         1.6560654020766e-07
gperpp32ma0         hperpp32ma1         -3.6398782615225e-06
gperpp32ma0         hplus32ma1          -6.3855770226692e-05
gperpp32ma0         htildeplus32ma1     -0.00059818648158362
gperpp32ma1         fplus32ma1          0.00027808209637188
gperpp32ma1         f032ma0             -0.00043699586183554
gperpp32ma1         f032ma1             0.011074791771441
gperpp32ma1         fperp32ma1          -0.00033812905172293
gperpp32ma1         fperpp32ma0         2.9077365463893e-06
gperpp32ma1         fperpp32ma1         6.8197913386256e-05
gperpp32ma1         gplus32ma1          0.006863809095085
gperpp32ma1         g032ma1             0.00032338910610308
gperpp32ma1         gperp32ma0          -0.00046691074571723
gperpp32ma1         gperp32ma1          0.0081782795958455
gperpp32ma1         gperpp32ma0         -0.00035850323517157
gperpp32ma1         gperpp32ma1         0.0070875870439479
gperpp32ma1         htildeperp32ma0     -0.00038689360551983
gperpp32ma1         htildeperp32ma1     0.0080798843952576
gperpp32ma1         hperp32ma1          0.00033678138167307
gperpp32ma1         htildeperpp32ma0    -0.00020790016846236
gperpp32ma1         htildeperpp32ma1    0.0041842948768678
gperpp32ma1         hperpp32ma0         -2.843081379288e-06
gperpp32ma1         hperpp32ma1         3.7895008522936e-05
gperpp32ma1         hplus32ma1          1.3146903604063e-05
gperpp32ma1         htildeplus32ma1     0.0058048347693085
htildeperp32ma0     fplus32ma1          0.0053779505325516
htildeperp32ma0     f032ma0             0.011497157557032
htildeperp32ma0     f032ma1             -0.071698174997954
htildeperp32ma0     fperp32ma1          0.0062930387868666
htildeperp32ma0     fperpp32ma0         3.5684511613499e-05
htildeperp32ma0     fperpp32ma1         0.00027445336652347
htildeperp32ma0     gplus32ma1          -0.070388584092851
htildeperp32ma0     g032ma1             0.0044523843310133
htildeperp32ma0     gperp32ma0          0.010516384379184
htildeperp32ma0     gperp32ma1          -0.073883978574987
htildeperp32ma0     gperpp32ma0         -3.4189108678943e-05
htildeperp32ma0     gperpp32ma1         -0.00038689360552027
htildeperp32ma0     htildeperp32ma0     0.020657583328657
htildeperp32ma0     htildeperp32ma1     -0.10883580024492
htildeperp32ma0     hperp32ma1          0.0046854623483559
htildeperp32ma0     htildeperpp32ma0    0.00047273780938346
htildeperp32ma0     htildeperpp32ma1    -0.0022214027745974
htildeperp32ma0     hperpp32ma0         -1.930188951211e-05
htildeperp32ma0     hperpp32ma1         -3.2264106025504e-05
htildeperp32ma0     hplus32ma1          0.0059103847053958
htildeperp32ma0     htildeplus32ma1     -0.11587349424866
htildeperp32ma1     fplus32ma1          -0.0026286501501719
htildeperp32ma1     f032ma0             -0.069354698066397
htildeperp32ma1     f032ma1             1.3794822497853
htildeperp32ma1     fperp32ma1          -0.013447008462755
htildeperp32ma1     fperpp32ma0         -2.9270808591847e-05
htildeperp32ma1     fperpp32ma1         0.002018464346388
htildeperp32ma1     gplus32ma1          1.2868481487481
htildeperp32ma1     g032ma1             -0.0073995102984987
htildeperp32ma1     gperp32ma0          -0.067551921072275
htildeperp32ma1     gperp32ma1          1.2840252246389
htildeperp32ma1     gperpp32ma0         -0.00054794266063913
htildeperp32ma1     gperpp32ma1         0.0080798843952633
htildeperp32ma1     htildeperp32ma0     -0.10883580024487
htildeperp32ma1     htildeperp32ma1     2.5137139710007
htildeperp32ma1     hperp32ma1          -0.0034695566742912
htildeperp32ma1     htildeperpp32ma0    -0.001634857003154
htildeperp32ma1     htildeperpp32ma1    0.017804153379502
htildeperp32ma1     hperpp32ma0         3.9790554148037e-05
htildeperp32ma1     hperpp32ma1         -0.00068536725705563
htildeperp32ma1     hplus32ma1          -0.01212756314535
htildeperp32ma1     htildeplus32ma1     1.4788398135862
hperp32ma1          fplus32ma1          0.0044030039494195
hperp32ma1          f032ma0             0.0052033411600356
hperp32ma1          f032ma1             -0.00237395228164
hperp32ma1          fperp32ma1          0.0048251765794261
hperp32ma1          fperpp32ma0         2.2577387618378e-05
hperp32ma1          fperpp32ma1         0.00022667374796558
hperp32ma1          gplus32ma1          -0.0039934532216895
hperp32ma1          g032ma1             0.0039858682341984
hperp32ma1          gperp32ma0          0.0046864076544348
hperp32ma1          gperp32ma1          -0.0056812635375559
hperp32ma1          gperpp32ma0         -8.7756327589223e-05
hperp32ma1          gperpp32ma1         0.00033678138167326
hperp32ma1          htildeperp32ma0     0.0046854623483546
hperp32ma1          htildeperp32ma1     -0.003469556674293
hperp32ma1          hperp32ma1          0.0074057651492458
hperp32ma1          htildeperpp32ma0    8.4937612893237e-06
hperp32ma1          htildeperpp32ma1    0.0004026728663097
hperp32ma1          hperpp32ma0         -2.3800043111146e-05
hperp32ma1          hperpp32ma1         -7.9557163806403e-06
hperp32ma1          hplus32ma1          0.0064480793025265
hperp32ma1          htildeplus32ma1     -0.0043692146017003
htildeperpp32ma0    fplus32ma1          3.3084323944909e-05
htildeperpp32ma0    f032ma0             6.5454989457565e-05
htildeperpp32ma0    f032ma1             0.00020467473725682
htildeperpp32ma0    fperp32ma1          1.7920247667357e-05
htildeperpp32ma0    fperpp32ma0         1.5777502549501e-06
htildeperpp32ma0    fperpp32ma1         -1.7455547647454e-05
htildeperpp32ma0    gplus32ma1          -5.7319118913891e-05
htildeperpp32ma0    g032ma1             5.3034262931542e-05
htildeperpp32ma0    gperp32ma0          7.1020375591391e-05
htildeperpp32ma0    gperp32ma1          -0.0001091337842183
htildeperpp32ma0    gperpp32ma0         2.3056879626067e-05
htildeperpp32ma0    gperpp32ma1         -0.00020790016846235
htildeperpp32ma0    htildeperp32ma0     0.00047273780938317
htildeperpp32ma0    htildeperp32ma1     -0.0016348570031528
htildeperpp32ma0    hperp32ma1          8.4937612892144e-06
htildeperpp32ma0    htildeperpp32ma0    0.00012094053304878
htildeperpp32ma0    htildeperpp32ma1    -0.0012627237739176
htildeperpp32ma0    hperpp32ma0         -1.9488608704412e-06
htildeperpp32ma0    hperpp32ma1         -7.4807813905671e-06
htildeperpp32ma0    hplus32ma1          0.00013351124075682
htildeperpp32ma0    htildeplus32ma1     -0.0011374469842239
htildeperpp32ma1    fplus32ma1          0.00038466746984791
htildeperpp32ma1    f032ma0             0.00024168623913927
htildeperpp32ma1    f032ma1             0.0063736352499932
htildeperpp32ma1    fperp32ma1          0.0015856692350228
htildeperpp32ma1    fperpp32ma0         1.0340664765106e-06
htildeperpp32ma1    fperpp32ma1         0.00043109153887464
htildeperpp32ma1    gplus32ma1          0.011613941503408
htildeperpp32ma1    g032ma1             0.00029506581583463
htildeperpp32ma1    gperp32ma0          -4.4452576103525e-05
htildeperpp32ma1    gperp32ma1          0.0046062270969934
htildeperpp32ma1    gperpp32ma0         -0.00016378441913388
htildeperpp32ma1    gperpp32ma1         0.0041842948768675
htildeperpp32ma1    htildeperp32ma0     -0.0022214027745951
htildeperpp32ma1    htildeperp32ma1     0.017804153379483
htildeperpp32ma1    hperp32ma1          0.00040267286631087
htildeperpp32ma1    htildeperpp32ma0    -0.0012627237739175
htildeperpp32ma1    htildeperpp32ma1    0.027612398456852
htildeperpp32ma1    hperpp32ma0         4.7060514365831e-06
htildeperpp32ma1    hperpp32ma1         -6.8977490019274e-05
htildeperpp32ma1    hplus32ma1          0.00062521405733507
htildeperpp32ma1    htildeplus32ma1     0.0080135423250706
hperpp32ma0         fplus32ma1          -8.9991122380911e-06
hperpp32ma0         f032ma0             -1.905629946329e-05
hperpp32ma0         f032ma1             3.6698430753451e-05
hperpp32ma0         fperp32ma1          -1.223002480642e-05
hperpp32ma0         fperpp32ma0         -2.8409022215061e-07
hperpp32ma0         fperpp32ma1         1.4034993410885e-08
hperpp32ma0         gplus32ma1          2.8871134755876e-05
hperpp32ma0         g032ma1             -1.0307511003654e-05
hperpp32ma0         gperp32ma0          -1.5709403734688e-05
hperpp32ma0         gperp32ma1          4.0578619062988e-05
hperpp32ma0         gperpp32ma0         1.6560654020767e-07
hperpp32ma0         gperpp32ma1         -2.8430813792893e-06
hperpp32ma0         htildeperp32ma0     -1.9301889512094e-05
hperpp32ma0         htildeperp32ma1     3.979055414801e-05
hperpp32ma0         hperp32ma1          -2.3800043111142e-05
hperpp32ma0         htildeperpp32ma0    -1.9488608704414e-06
hperpp32ma0         htildeperpp32ma1    4.7060514365876e-06
hperpp32ma0         hperpp32ma0         5.782651197186e-07
hperpp32ma0         hperpp32ma1         -4.6011497838272e-07
hperpp32ma0         hplus32ma1          -5.7997634091751e-05
hperpp32ma0         htildeplus32ma1     5.2307968469975e-05
hperpp32ma1         fplus32ma1          -4.7052906384249e-05
hperpp32ma1         f032ma0             -3.2809599586363e-05
hperpp32ma1         f032ma1             -0.00082204706050385
hperpp32ma1         fperp32ma1          -4.0781356855084e-05
hperpp32ma1         fperpp32ma0         -5.001561874202e-08
hperpp32ma1         fperpp32ma1         -1.7844310326553e-05
hperpp32ma1         gplus32ma1          -0.00073406648190982
hperpp32ma1         g032ma1             -4.2434526545943e-05
hperpp32ma1         gperp32ma0          -3.3531309451234e-05
hperpp32ma1         gperp32ma1          -0.00063831448972347
hperpp32ma1         gperpp32ma0         -3.639878261523e-06
hperpp32ma1         gperpp32ma1         3.7895008522943e-05
hperpp32ma1         htildeperp32ma0     -3.22641060255e-05
hperpp32ma1         htildeperp32ma1     -0.00068536725705553
hperpp32ma1         hperp32ma1          -7.9557163806352e-06
hperpp32ma1         htildeperpp32ma0    -7.4807813905689e-06
hperpp32ma1         htildeperpp32ma1    -6.8977490019251e-05
hperpp32ma1         hperpp32ma0         -4.6011497838261e-07
hperpp32ma1         hperpp32ma1         2.7758409207643e-05
hperpp32ma1         hplus32ma1          3.1177192118506e-05
hperpp32ma1         htildeplus32ma1     -0.0008444899386261
hplus32ma1          fplus32ma1          0.0048329576155785
hplus32ma1          f032ma0             0.0068249903018822
hplus32ma1          f032ma1             -0.017091830450401
hplus32ma1          fperp32ma1          0.018091683937342
hplus32ma1          fperpp32ma0         3.3005814485073e-05
hplus32ma1          fperpp32ma1         6.0641367580592e-05
hplus32ma1          gplus32ma1          -0.0075141818394475
hplus32ma1          g032ma1             0.0044439503718057
hplus32ma1          gperp32ma0          0.005437970815248
hplus32ma1          gperp32ma1          -0.016303563882741
hplus32ma1          gperpp32ma0         -6.3855770226682e-05
hplus32ma1          gperpp32ma1         1.3146903604115e-05
hplus32ma1          htildeperp32ma0     0.0059103847053908
hplus32ma1          htildeperp32ma1     -0.012127563145339
hplus32ma1          hperp32ma1          0.006448079302526
hplus32ma1          htildeperpp32ma0    0.00013351124075689
hplus32ma1          htildeperpp32ma1    0.00062521405733412
hplus32ma1          hperpp32ma0         -5.7997634091754e-05
hplus32ma1          hperpp32ma1         3.1177192118498e-05
hplus32ma1          hplus32ma1          0.028285872952257
hplus32ma1          htildeplus32ma1     -0.014625852492744
htildeplus32ma1     fplus32ma1          -0.0039089696386264
htildeplus32ma1     f032ma0             -0.073825590816136
htildeplus32ma1     f032ma1             1.4318658301198
htildeplus32ma1     fperp32ma1          -0.016796565058041
htildeplus32ma1     fperpp32ma0         -3.8681974835877e-05
htildeplus32ma1     fperpp32ma1         0.0015069705857804
htildeplus32ma1     gplus32ma1          1.3646832797577
htildeplus32ma1     g032ma1             -0.0091592314353236
htildeplus32ma1     gperp32ma0          -0.072267080970904
htildeplus32ma1     gperp32ma1          1.3552640770645
htildeplus32ma1     gperpp32ma0         -0.00059818648158458
htildeplus32ma1     gperpp32ma1         0.0058048347693143
htildeplus32ma1     htildeperp32ma0     -0.1158734942486
htildeplus32ma1     htildeperp32ma1     1.4788398135865
htildeplus32ma1     hperp32ma1          -0.0043692146016775
htildeplus32ma1     htildeperpp32ma0    -0.0011374469842241
htildeplus32ma1     htildeperpp32ma1    0.0080135423250724
htildeplus32ma1     hperpp32ma0         5.2307968469868e-05
htildeplus32ma1     hperpp32ma1         -0.00084448993862606
htildeplus32ma1     hplus32ma1          -0.014625852492741
htildeplus32ma1     htildeplus32ma1     2.7284216940769


==> anc/Lambdab_Lambdastar_results.dat <==
fplus32ma1          0.77876906144177
f032ma0             1.8834605037511
f032ma1             -7.1161442050211
fperp32ma1          1.2484883955446
fperpp32ma0         0.020516979544471
fperpp32ma1         -0.059952584699694
gplus32ma1          -6.0016348667129
g032ma1             0.79319040021275
gperp32ma0          1.577211911179
gperp32ma1          -5.9098484297958
gperpp32ma0         -0.020391596402267
gperpp32ma1         0.012069721932981
htildeperp32ma0     1.6298726199579
htildeperp32ma1     -6.234290323327
hperp32ma1          0.76743101805396
htildeperpp32ma0    0.069809378816264
htildeperpp32ma1    -0.35715262147761
hperpp32ma0         -0.0089954317460326
hperpp32ma1         0.011015756154881
hplus32ma1          1.1362078948992
htildeplus32ma1     -5.7445655491096


==> anc/Lambdab_Lambdastar_results_HO.dat <==
fplus32ma1          0.79084196011209
f032ma0             1.8663399071612
f032ma1             -6.9974274101017
fperp32ma1          1.2293120179091
fperpp32ma0         0.02024506120837
fperpp32ma1         -0.060031264509051
gplus32ma1          -6.0388737867752
g032ma1             0.78993601944473
gperp32ma0          1.5701640251567
gperp32ma1          -5.7609686903062
gperpp32ma0         -0.019911955398007
gperpp32ma1         0.012145215319231
htildeperp32ma0     1.6371568527356
htildeperp32ma1     -5.975781137199
hperp32ma1          0.75730799551792
htildeperpp32ma0    0.070561012134978
htildeperpp32ma1    -0.36006639427481
hperpp32ma0         -0.0090406193882528
hperpp32ma1         0.010703820323101
hplus32ma1          1.1334434152557
htildeplus32ma1     -5.9907782618205


==> anc/Lambdac_Lambdastar_covariance.dat <==
fplus32ma1          fplus32ma1          0.055735404900786
fplus32ma1          fplus32ma2          -0.46764485086487
fplus32ma1          f032ma0             0.028229825739026
fplus32ma1          f032ma1             0.9655108250044
fplus32ma1          fperp32ma1          0.014444102650074
fplus32ma1          fperp32ma2          0.019583682866111
fplus32ma1          fperpp32ma0         -0.00068643073463749
fplus32ma1          fperpp32ma1         0.026413448331564
fplus32ma1          fperpp32ma2         -0.26495317467825
fplus32ma1          gplus32ma1          0.040164623508299
fplus32ma1          gplus32ma2          -1.8589108020682
fplus32ma1          g032ma1             0.018207786206183
fplus32ma1          gperp32ma0          0.029808870143056
fplus32ma1          gperp32ma1          0.091002173122303
fplus32ma1          gperp32ma2          -2.6551685008535
fplus32ma1          gperpp32ma0         0.00091109563403933
fplus32ma1          gperpp32ma1         0.0046178437979418
fplus32ma1          gperpp32ma2         -0.031564792491174
fplus32ma1          htildeperp32ma0     0.022431346110407
fplus32ma1          htildeperp32ma1     0.40386371153046
fplus32ma1          hperp32ma1          0.023682025864829
fplus32ma1          hperp32ma2          -0.16106238733993
fplus32ma1          htildeperpp32ma0    -0.0042463883636867
fplus32ma1          htildeperpp32ma1    0.21783271124138
fplus32ma1          hperpp32ma0         2.3314735057367e-05
fplus32ma1          hperpp32ma1         -0.0043529119822125
fplus32ma1          hperpp32ma2         0.029553443256747
fplus32ma1          hplus32ma1          0.030303902718487
fplus32ma1          hplus32ma2          -0.14897341478689
fplus32ma1          htildeplus32ma1     0.069386956690461
fplus32ma1          htildeplus32ma2     -2.2132768404283
fplus32ma2          fplus32ma1          -0.46764485086454
fplus32ma2          fplus32ma2          5.8822780421414
fplus32ma2          f032ma0             0.0076253676087543
fplus32ma2          f032ma1             -9.6078927888351
fplus32ma2          fperp32ma1          0.061784591250628
fplus32ma2          fperp32ma2          -0.54718752230132
fplus32ma2          fperpp32ma0         0.010443325003188
fplus32ma2          fperpp32ma1         -0.30401090799158
fplus32ma2          fperpp32ma2         3.7402442622361
fplus32ma2          gplus32ma1          -0.39413420344178
fplus32ma2          gplus32ma2          21.627307169291
fplus32ma2          g032ma1             -0.096287055341013
fplus32ma2          gperp32ma0          -0.11209982435397
fplus32ma2          gperp32ma1          -0.89618897463898
fplus32ma2          gperp32ma2          30.523969696573
fplus32ma2          gperpp32ma0         -0.0066934965629238
fplus32ma2          gperpp32ma1         -0.14744544493441
fplus32ma2          gperpp32ma2         0.4558412169442
fplus32ma2          htildeperp32ma0     -0.040409644171131
fplus32ma2          htildeperp32ma1     -3.6084785328578
fplus32ma2          hperp32ma1          -0.16024856801218
fplus32ma2          hperp32ma2          2.041518039775
fplus32ma2          htildeperpp32ma0    0.055436468519161
fplus32ma2          htildeperpp32ma1    -2.4533153680115
fplus32ma2          hperpp32ma0         -0.00072965656852292
fplus32ma2          hperpp32ma1         0.050330723977471
fplus32ma2          hperpp32ma2         -0.35498644181095
fplus32ma2          hplus32ma1          -0.13423960124915
fplus32ma2          hplus32ma2          1.0230169058436
fplus32ma2          htildeplus32ma1     -0.74729755729928
fplus32ma2          htildeplus32ma2     28.251138835315
f032ma0             fplus32ma1          0.028229825739068
f032ma0             fplus32ma2          0.0076253676081369
f032ma0             f032ma0             0.16350935339304
f032ma0             f032ma1             -1.7733027795948
f032ma0             fperp32ma1          0.084041020174455
f032ma0             fperp32ma2          -0.5436553627051
f032ma0             fperpp32ma0         0.0017301754342267
f032ma0             fperpp32ma1         -0.018139792062161
f032ma0             fperpp32ma2         0.18903900897416
f032ma0             gplus32ma1          -0.3881065603495
f032ma0             gplus32ma2          0.77143318700405
f032ma0             g032ma1             0.028964967990814
f032ma0             gperp32ma0          0.06342434367231
f032ma0             gperp32ma1          -0.3342930020001
f032ma0             gperp32ma2          0.56583336170728
f032ma0             gperpp32ma0         0.00086132448574252
f032ma0             gperpp32ma1         -0.022838152586382
f032ma0             gperpp32ma2         0.080748926400606
f032ma0             htildeperp32ma0     0.07307244696834
f032ma0             htildeperp32ma1     -0.41748980086423
f032ma0             hperp32ma1          0.025652696932364
f032ma0             hperp32ma2          -0.076265048720931
f032ma0             htildeperpp32ma0    0.013629856943405
f032ma0             htildeperpp32ma1    -0.30981267315408
f032ma0             hperpp32ma0         -0.00015504798922261
f032ma0             hperpp32ma1         0.0050538741235598
f032ma0             hperpp32ma2         -0.02697035460963
f032ma0             hplus32ma1          0.048881393185951
f032ma0             hplus32ma2          -0.17950951393621
f032ma0             htildeplus32ma1     -0.48117211258019
f032ma0             htildeplus32ma2     2.7471240888026
f032ma1             fplus32ma1          0.96551082500427
f032ma1             fplus32ma2          -9.6078927888392
f032ma1             f032ma0             -1.7733027795955
f032ma1             f032ma1             90.400109078918
f032ma1             fperp32ma1          -0.35653835213108
f032ma1             fperp32ma2          5.02024247614
f032ma1             fperpp32ma0         -0.027441255594155
f032ma1             fperpp32ma1         1.0010541197069
f032ma1             fperpp32ma2         -10.220011806744
f032ma1             gplus32ma1          12.856305737381
f032ma1             gplus32ma2          -99.941470931498
f032ma1             g032ma1             0.13387245699606
f032ma1             gperp32ma0          -0.17668198663266
f032ma1             gperp32ma1          15.755978835263
f032ma1             gperp32ma2          -147.03184385274
f032ma1             gperpp32ma0         -0.0041712712289329
f032ma1             gperpp32ma1         0.75931514644919
f032ma1             gperpp32ma2         -4.9766953405399
f032ma1             htildeperp32ma0     -0.3744507647136
f032ma1             htildeperp32ma1     26.271952831446
f032ma1             hperp32ma1          0.33237175249114
f032ma1             hperp32ma2          -2.5463317945207
f032ma1             htildeperpp32ma0    -0.19887411684486
f032ma1             htildeperpp32ma1    8.5173557323524
f032ma1             hperpp32ma0         0.0024910346747814
f032ma1             hperpp32ma1         -0.13090167283656
f032ma1             hperpp32ma2         1.045296603744
f032ma1             hplus32ma1          0.11414248189702
f032ma1             hplus32ma2          -0.64812531069376
f032ma1             htildeplus32ma1     14.610809597494
f032ma1             htildeplus32ma2     -137.44756701771
fperp32ma1          fplus32ma1          0.014444102650076
fperp32ma1          fplus32ma2          0.061784591250354
fperp32ma1          f032ma0             0.084041020174369
fperp32ma1          f032ma1             -0.35653835213149
fperp32ma1          fperp32ma1          0.58060396816599
fperp32ma1          fperp32ma2          -6.2596842495302
fperp32ma1          fperpp32ma0         0.0025970022172627
fperp32ma1          fperpp32ma1         -0.064754073806587
fperp32ma1          fperpp32ma2         0.79198066633153
fperp32ma1          gplus32ma1          0.23552984901175
fperp32ma1          gplus32ma2          -4.6430322561658
fperp32ma1          g032ma1             0.042072995800471
fperp32ma1          gperp32ma0          0.056855256886081
fperp32ma1          gperp32ma1          -0.27183676069269
fperp32ma1          gperp32ma2          1.5078528594231
fperp32ma1          gperpp32ma0         -0.0038298322715871
fperp32ma1          gperpp32ma1         0.02509167632196
fperp32ma1          gperpp32ma2         -0.29768628464567
fperp32ma1          htildeperp32ma0     0.052107620802518
fperp32ma1          htildeperp32ma1     0.71354140344447
fperp32ma1          hperp32ma1          0.053671885217635
fperp32ma1          hperp32ma2          -0.33865634425662
fperp32ma1          htildeperpp32ma0    -0.0084541154166951
fperp32ma1          htildeperpp32ma1    0.20833876110097
fperp32ma1          hperpp32ma0         0.00010852110569678
fperp32ma1          hperpp32ma1         -0.0058350436469187
fperp32ma1          hperpp32ma2         0.025683915245296
fperp32ma1          hplus32ma1          0.22639238931743
fperp32ma1          hplus32ma2          -2.0760884854665
fperp32ma1          htildeplus32ma1     -0.57705347476482
fperp32ma1          htildeplus32ma2     4.5472003745347
fperp32ma2          fplus32ma1          0.01958368286651
fperp32ma2          fplus32ma2          -0.54718752230352
fperp32ma2          f032ma0             -0.54365536270395
fperp32ma2          f032ma1             5.0202424761523
fperp32ma2          fperp32ma1          -6.2596842495295
fperp32ma2          fperp32ma2          75.892261915215
fperp32ma2          fperpp32ma0         -0.023592838870456
fperp32ma2          fperpp32ma1         0.74739367018818
fperp32ma2          fperpp32ma2         -8.8872163466494
fperp32ma2          gplus32ma1          -2.5720821780922
fperp32ma2          gplus32ma2          52.387435010002
fperp32ma2          g032ma1             -0.30232626263858
fperp32ma2          gperp32ma0          -0.27691117105088
fperp32ma2          gperp32ma1          2.7747444618384
fperp32ma2          gperp32ma2          -19.149776803262
fperp32ma2          gperpp32ma0         0.047701130956742
fperp32ma2          gperpp32ma1         -0.43699959276734
fperp32ma2          gperpp32ma2         3.8811159208164
fperp32ma2          htildeperp32ma0     -0.2037547109978
fperp32ma2          htildeperp32ma1     -6.5093678376464
fperp32ma2          hperp32ma1          -0.41881551419763
fperp32ma2          hperp32ma2          3.7792268735093
fperp32ma2          htildeperpp32ma0    0.1208706409686
fperp32ma2          htildeperpp32ma1    -3.4863812195613
fperp32ma2          hperpp32ma0         -0.0024239920013237
fperp32ma2          hperpp32ma1         0.089294150986721
fperp32ma2          hperpp32ma2         -0.41179597510129
fperp32ma2          hplus32ma1          -2.086912058794
fperp32ma2          hplus32ma2          23.429621888317
fperp32ma2          htildeplus32ma1     5.091687759839
fperp32ma2          htildeplus32ma2     -40.883574122606
fperpp32ma0         fplus32ma1          -0.0006864307346366
fperpp32ma0         fplus32ma2          0.010443325003186
fperpp32ma0         f032ma0             0.0017301754342278
fperpp32ma0         f032ma1             -0.027441255594169
fperpp32ma0         fperp32ma1          0.0025970022172649
fperpp32ma0         fperp32ma2          -0.023592838870475
fperpp32ma0         fperpp32ma0         8.7859693172446e-05
fperpp32ma0         fperpp32ma1         -0.0014886343231151
fperpp32ma0         fperpp32ma2         0.016735410707738
fperpp32ma0         gplus32ma1          -0.0032193620348695
fperpp32ma0         gplus32ma2          0.03009609825337
fperpp32ma0         g032ma1             0.00015436035126523
fperpp32ma0         gperp32ma0          0.00036075155245904
fperpp32ma0         gperp32ma1          -0.001354119030765
fperpp32ma0         gperp32ma2          0.032564401889339
fperpp32ma0         gperpp32ma0         -5.9315830675183e-05
fperpp32ma0         gperpp32ma1         0.00045729664082918
fperpp32ma0         gperpp32ma2         -0.0059367852550551
fperpp32ma0         htildeperp32ma0     0.00072638457328329
fperpp32ma0         htildeperp32ma1     -0.0080818783977171
fperpp32ma0         hperp32ma1          9.7691072392104e-05
fperpp32ma0         hperp32ma2          0.0014041469177292
fperpp32ma0         htildeperpp32ma0    0.00027711995452998
fperpp32ma0         htildeperpp32ma1    -0.006387512320602
fperpp32ma0         hperpp32ma0         -6.096495728085e-06
fperpp32ma0         hperpp32ma1         0.00010214203466853
fperpp32ma0         hperpp32ma2         -0.00079134956739598
fperpp32ma0         hplus32ma1          0.0013326589632116
fperpp32ma0         hplus32ma2          -0.011247671506821
fperpp32ma0         htildeplus32ma1     -0.0073067516765093
fperpp32ma0         htildeplus32ma2     0.1018540491038
fperpp32ma1         fplus32ma1          0.02641344833153
fperpp32ma1         fplus32ma2          -0.30401090799152
fperpp32ma1         f032ma0             -0.018139792062219
fperpp32ma1         f032ma1             1.0010541197069
fperpp32ma1         fperp32ma1          -0.064754073806618
fperpp32ma1         fperp32ma2          0.74739367018807
fperpp32ma1         fperpp32ma0         -0.0014886343231146
fperpp32ma1         fperpp32ma1         0.10042838469724
fperpp32ma1         fperpp32ma2         -1.1433572763415
fperpp32ma1         gplus32ma1          0.091884596674967
fperpp32ma1         gplus32ma2          -1.4315145388628
fperpp32ma1         g032ma1             0.0014225482101794
fperpp32ma1         gperp32ma0          -0.00062088627976373
fperpp32ma1         gperp32ma1          0.22056387406341
fperpp32ma1         gperp32ma2          -3.039994066534
fperpp32ma1         gperpp32ma0         0.001180086407995
fperpp32ma1         gperpp32ma1         -0.055329659404756
fperpp32ma1         gperpp32ma2         0.67079993319171
fperpp32ma1         htildeperp32ma0     -0.0066340936646369
fperpp32ma1         htildeperp32ma1     0.49234832997573
fperpp32ma1         hperp32ma1          0.0080591671661875
fperpp32ma1         hperp32ma2          -0.096453188797709
fperpp32ma1         htildeperpp32ma0    -0.0049750509905719
fperpp32ma1         htildeperpp32ma1    0.18532520245256
fperpp32ma1         hperpp32ma0         0.00013705131994577
fperpp32ma1         hperpp32ma1         -0.0029356563906883
fperpp32ma1         hperpp32ma2         0.03398880163256
fperpp32ma1         hplus32ma1          -0.055360955065372
fperpp32ma1         hplus32ma2          0.60940004787157
fperpp32ma1         htildeplus32ma1     0.22441941005884
fperpp32ma1         htildeplus32ma2     -3.3961169368835
fperpp32ma2         fplus32ma1          -0.26495317467773
fperpp32ma2         fplus32ma2          3.7402442622345
fperpp32ma2         f032ma0             0.18903900897489
fperpp32ma2         f032ma1             -10.220011806742
fperpp32ma2         fperp32ma1          0.79198066633195
fperpp32ma2         fperp32ma2          -8.8872163466481
fperpp32ma2         fperpp32ma0         0.016735410707732
fperpp32ma2         fperpp32ma1         -1.1433572763414
fperpp32ma2         fperpp32ma2         14.202069216596
fperpp32ma2         gplus32ma1          -0.79188567154335
fperpp32ma2         gplus32ma2          18.020174223148
fperpp32ma2         g032ma1             -0.00060824119570705
fperpp32ma2         gperp32ma0          0.03630222936078
fperpp32ma2         gperp32ma1          -2.0751286961312
fperpp32ma2         gperp32ma2          34.948982873426
fperpp32ma2         gperpp32ma0         -0.021127381204162
fperpp32ma2         gperpp32ma1         0.83044033432012
fperpp32ma2         gperpp32ma2         -10.225908995615
fperpp32ma2         htildeperp32ma0     0.084670379977443
fperpp32ma2         htildeperp32ma1     -4.9923308761793
fperpp32ma2         hperp32ma1          -0.072481133511367
fperpp32ma2         hperp32ma2          1.2938279977952
fperpp32ma2         htildeperpp32ma0    0.037438726768208
fperpp32ma2         htildeperpp32ma1    -1.4927550702527
fperpp32ma2         hperpp32ma0         -0.0015603988019735
fperpp32ma2         hperpp32ma1         0.021398837991532
fperpp32ma2         hperpp32ma2         -0.38820903716439
fperpp32ma2         hplus32ma1          0.68335113149794
fperpp32ma2         hplus32ma2          -7.6056277443069
fperpp32ma2         htildeplus32ma1     -1.9638305433354
fperpp32ma2         htildeplus32ma2     37.984694828581
gplus32ma1          fplus32ma1          0.040164623508121
gplus32ma1          fplus32ma2          -0.39413420344002
gplus32ma1          f032ma0             -0.38810656035017
gplus32ma1          f032ma1             12.856305737384
gplus32ma1          fperp32ma1          0.23552984901172
gplus32ma1          fperp32ma2          -2.5720821780935
gplus32ma1          fperpp32ma0         -0.0032193620348606
gplus32ma1          fperpp32ma1         0.091884596674784
gplus32ma1          fperpp32ma2         -0.79188567154139
gplus32ma1          gplus32ma1          23.990517826916
gplus32ma1          gplus32ma2          -189.52255957778
gplus32ma1          g032ma1             0.085984622002725
gplus32ma1          gperp32ma0          -0.48352246484935
gplus32ma1          gperp32ma1          13.532326550652
gplus32ma1          gperp32ma2          -103.62576811378
gplus32ma1          gperpp32ma0         0.031261141895092
gplus32ma1          gperpp32ma1         -0.78737344454752
gplus32ma1          gperpp32ma2         6.42453091609
gplus32ma1          htildeperp32ma0     -0.41857484824624
gplus32ma1          htildeperp32ma1     15.060150118665
gplus32ma1          hperp32ma1          0.039427573887985
gplus32ma1          hperp32ma2          -0.22455424803137
gplus32ma1          htildeperpp32ma0    -0.013901291819212
gplus32ma1          htildeperpp32ma1    2.1603159357595
gplus32ma1          hperpp32ma0         0.0010467464773727
gplus32ma1          hperpp32ma1         -0.057797700257134
gplus32ma1          hperpp32ma2         0.32337606088793
gplus32ma1          hplus32ma1          -0.009240492688399
gplus32ma1          hplus32ma2          0.10483601323395
gplus32ma1          htildeplus32ma1     12.927167499791
gplus32ma1          htildeplus32ma2     -103.25871411967
gplus32ma2          fplus32ma1          -1.8589108020672
gplus32ma2          fplus32ma2          21.627307169286
gplus32ma2          f032ma0             0.77143318701042
gplus32ma2          f032ma1             -99.941470931476
gplus32ma2          fperp32ma1          -4.643032256164
gplus32ma2          fperp32ma2          52.387435010003
gplus32ma2          fperpp32ma0         0.030096098253381
gplus32ma2          fperpp32ma1         -1.4315145388621
gplus32ma2          fperpp32ma2         18.02017422315
gplus32ma2          gplus32ma1          -189.52255957783
gplus32ma2          gplus32ma2          1917.3760738273
gplus32ma2          g032ma1             -2.3716264036715
gplus32ma2          gperp32ma0          1.6109218287162
gplus32ma2          gperp32ma1          -81.41501898545
gplus32ma2          gperp32ma2          790.88771933275
gplus32ma2          gperpp32ma0         -0.15306889350344
gplus32ma2          gperpp32ma1         1.7876834480049
gplus32ma2          gperpp32ma2         -18.315352241929
gplus32ma2          htildeperp32ma0     1.5463378338963
gplus32ma2          htildeperp32ma1     -114.61619207875
gplus32ma2          hperp32ma1          -1.5172235303894
gplus32ma2          hperp32ma2          15.906570739183
gplus32ma2          htildeperpp32ma0    0.070388101041684
gplus32ma2          htildeperpp32ma1    -24.70293953286
gplus32ma2          hperpp32ma0         -0.010254258485494
gplus32ma2          hperpp32ma1         0.6317767015982
gplus32ma2          hperpp32ma2         -3.9576130984088
gplus32ma2          hplus32ma1          -1.1919166872175
gplus32ma2          hplus32ma2          11.430946924476
gplus32ma2          htildeplus32ma1     -89.321768512972
gplus32ma2          htildeplus32ma2     927.09811100211
g032ma1             fplus32ma1          0.018207786206205
g032ma1             fplus32ma2          -0.096287055341331
g032ma1             f032ma0             0.028964967990797
g032ma1             f032ma1             0.13387245699674
g032ma1             fperp32ma1          0.042072995800482
g032ma1             fperp32ma2          -0.30232626263883
g032ma1             fperpp32ma0         0.00015436035126452
g032ma1             fperpp32ma1         0.0014225482102199
g032ma1             fperpp32ma2         -0.00060824119620232
g032ma1             gplus32ma1          0.085984622003048
g032ma1             gplus32ma2          -2.3716264036749
g032ma1             g032ma1             0.020512771014258
g032ma1             gperp32ma0          0.027286297631058
g032ma1             gperp32ma1          -0.1272746287917
g032ma1             gperp32ma2          0.064054509009751
g032ma1             gperpp32ma0         -0.00083881278791835
g032ma1             gperpp32ma1         0.025980381421479
g032ma1             gperpp32ma2         -0.24005142014509
g032ma1             htildeperp32ma0     0.023572751774009
g032ma1             htildeperp32ma1     0.09380490840735
g032ma1             hperp32ma1          0.015299198716044
g032ma1             hperp32ma2          -0.080411490695693
g032ma1             htildeperpp32ma0    5.628958515346e-05
g032ma1             htildeperpp32ma1    0.046015717372243
g032ma1             hperpp32ma0         -1.1130822082692e-05
g032ma1             hperpp32ma1         -0.00090257936211486
g032ma1             hperpp32ma2         0.0078615593854283
g032ma1             hplus32ma1          0.026656342160557
g032ma1             hplus32ma2          -0.16243595561788
g032ma1             htildeplus32ma1     -0.069434506034239
g032ma1             htildeplus32ma2     -0.24740075469309
gperp32ma0          fplus32ma1          0.029808870143089
gperp32ma0          fplus32ma2          -0.11209982435444
gperp32ma0          f032ma0             0.063424343672333
gperp32ma0          f032ma1             -0.17668198663267
gperp32ma0          fperp32ma1          0.056855256886173
gperp32ma0          fperp32ma2          -0.27691117105203
gperp32ma0          fperpp32ma0         0.0003607515524582
gperp32ma0          fperpp32ma1         -0.00062088627972468
gperp32ma0          fperpp32ma2         0.036302229360213
gperp32ma0          gplus32ma1          -0.48352246484881
gperp32ma0          gplus32ma2          1.6109218287101
gperp32ma0          g032ma1             0.027286297631066
gperp32ma0          gperp32ma0          0.064810827177701
gperp32ma0          gperp32ma1          -0.65589264895139
gperp32ma0          gperp32ma2          3.7619411121858
gperp32ma0          gperpp32ma0         0.0020354847895653
gperp32ma0          gperpp32ma1         -0.053503781982264
gperp32ma0          gperpp32ma2         0.39712744120358
gperp32ma0          htildeperp32ma0     0.056101990771706
gperp32ma0          htildeperp32ma1     -0.31436371036106
gperp32ma0          hperp32ma1          0.024516256344899
gperp32ma0          hperp32ma2          -0.092671756036658
gperp32ma0          htildeperpp32ma0    0.0015688649245754
gperp32ma0          htildeperpp32ma1    -0.036478938852005
gperp32ma0          hperpp32ma0         -6.3167442607443e-05
gperp32ma0          hperpp32ma1         0.00070204181211208
gperp32ma0          hperpp32ma2         -0.0015055980302161
gperp32ma0          hplus32ma1          0.044257967946479
gperp32ma0          hplus32ma2          -0.21743848659494
gperp32ma0          htildeplus32ma1     -0.53326643263635
gperp32ma0          htildeplus32ma2     3.3493032200384
gperp32ma1          fplus32ma1          0.09100217312174
gperp32ma1          fplus32ma2          -0.89618897463572
gperp32ma1          f032ma0             -0.33429300200088
gperp32ma1          f032ma1             15.755978835255
gperp32ma1          fperp32ma1          -0.27183676069296
gperp32ma1          fperp32ma2          2.774744461837
gperp32ma1          fperpp32ma0         -0.0013541190307569
gperp32ma1          fperpp32ma1         0.22056387406321
gperp32ma1          fperpp32ma2         -2.0751286961284
gperp32ma1          gplus32ma1          13.532326550648
gperp32ma1          gplus32ma2          -81.415018985372
gperp32ma1          g032ma1             -0.12727462879223
gperp32ma1          gperp32ma0          -0.65589264895211
gperp32ma1          gperp32ma1          30.943636282907
gperp32ma1          gperp32ma2          -300.05718562158
gperp32ma1          gperpp32ma0         -0.051274434090801
gperp32ma1          gperpp32ma1         1.9378359575953
gperp32ma1          gperpp32ma2         -17.925406487386
gperp32ma1          htildeperp32ma0     -0.43741313961153
gperp32ma1          htildeperp32ma1     18.408403971635
gperp32ma1          hperp32ma1          0.065088632153227
gperp32ma1          hperp32ma2          -0.70161095225315
gperp32ma1          htildeperpp32ma0    -0.0087438301230917
gperp32ma1          htildeperpp32ma1    0.85217830080184
gperp32ma1          hperpp32ma0         0.00055762142893913
gperp32ma1          hperpp32ma1         -0.021153186605049
gperp32ma1          hperpp32ma2         0.14006917038054
gperp32ma1          hplus32ma1          -0.46160030960089
gperp32ma1          hplus32ma2          3.5945592955815
gperp32ma1          htildeplus32ma1     17.95853180524
gperp32ma1          htildeplus32ma2     -168.35725859325
gperp32ma2          fplus32ma1          -2.6551685008478
gperp32ma2          fplus32ma2          30.523969696553
gperp32ma2          f032ma0             0.56583336171698
gperp32ma2          f032ma1             -147.03184385264
gperp32ma2          fperp32ma1          1.5078528594225
gperp32ma2          fperp32ma2          -19.149776803182
gperp32ma2          fperpp32ma0         0.032564401889287
gperp32ma2          fperpp32ma1         -3.0399940665316
gperp32ma2          fperpp32ma2         34.948982873401
gperp32ma2          gplus32ma1          -103.62576811379
gperp32ma2          gplus32ma2          790.88771933251
gperp32ma2          g032ma1             0.06405450901582
gperp32ma2          gperp32ma0          3.7619411121962
gperp32ma2          gperp32ma1          -300.05718562163
gperp32ma2          gperp32ma2          3356.9653402913
gperp32ma2          gperpp32ma0         0.44285031168852
gperp32ma2          gperpp32ma1         -19.940481038427
gperp32ma2          gperpp32ma2         183.15307367224
gperp32ma2          htildeperp32ma0     1.998870877613
gperp32ma2          htildeperp32ma1     -169.03324186034
gperp32ma2          hperp32ma1          -1.9465047916787
gperp32ma2          hperp32ma2          22.278422763955
gperp32ma2          htildeperpp32ma0    0.098877245156239
gperp32ma2          htildeperpp32ma1    -10.697681289635
gperp32ma2          hperpp32ma0         -0.0069681606307293
gperp32ma2          hperpp32ma1         0.24806720617138
gperp32ma2          hperpp32ma2         -2.1882838608792
gperp32ma2          hplus32ma1          3.7615626178759
gperp32ma2          hplus32ma2          -33.665143863482
gperp32ma2          htildeplus32ma1     -156.05351039203
gperp32ma2          htildeplus32ma2     1745.0141367212
gperpp32ma0         fplus32ma1          0.00091109563403778
gperpp32ma0         fplus32ma2          -0.0066934965629163
gperpp32ma0         f032ma0             0.00086132448573412
gperpp32ma0         f032ma1             -0.004171271228876
gperpp32ma0         fperp32ma1          -0.0038298322715879
gperpp32ma0         fperp32ma2          0.047701130956729
gperpp32ma0         fperpp32ma0         -5.9315830675305e-05
gperpp32ma0         fperpp32ma1         0.0011800864079975
gperpp32ma0         fperpp32ma2         -0.021127381204192
gperpp32ma0         gplus32ma1          0.031261141895168
gperpp32ma0         gplus32ma2          -0.153068893504
gperpp32ma0         g032ma1             -0.00083881278791913
gperpp32ma0         gperp32ma0          0.0020354847895607
gperpp32ma0         gperp32ma1          -0.051274434090785
gperpp32ma0         gperp32ma2          0.44285031168871
gperpp32ma0         gperpp32ma0         0.0044937995657328
gperpp32ma0         gperpp32ma1         -0.1147984375529
gperpp32ma0         gperpp32ma2         0.95810454498607
gperpp32ma0         htildeperp32ma0     0.0013012478017887
gperpp32ma0         htildeperp32ma1     -0.011953785457989
gperpp32ma0         hperp32ma1          0.00042448162797904
gperpp32ma0         hperp32ma2          -5.6303176582119e-05
gperpp32ma0         htildeperpp32ma0    0.0011665995365131
gperpp32ma0         htildeperpp32ma1    -0.028785386841477
gperpp32ma0         hperpp32ma0         3.3530080437934e-06
gperpp32ma0         hperpp32ma1         -1.5860649146733e-05
gperpp32ma0         hperpp32ma2         -0.00033225630618111
gperpp32ma0         hplus32ma1          -0.0019554177932636
gperpp32ma0         hplus32ma2          0.023536789459462
gperpp32ma0         htildeplus32ma1     -0.039877181886006
gperpp32ma0         htildeplus32ma2     0.45860322026753
gperpp32ma1         fplus32ma1          0.0046178437979146
gperpp32ma1         fplus32ma2          -0.14744544493446
gperpp32ma1         f032ma0             -0.022838152586119
gperpp32ma1         f032ma1             0.75931514644614
gperpp32ma1         fperp32ma1          0.025091676321771
gperpp32ma1         fperp32ma2          -0.43699959276483
gperpp32ma1         fperpp32ma0         0.00045729664083177
gperpp32ma1         fperpp32ma1         -0.055329659404758
gperpp32ma1         fperpp32ma2         0.83044033432001
gperpp32ma1         gplus32ma1          -0.78737344455162
gperpp32ma1         gplus32ma2          1.7876834480472
gperpp32ma1         g032ma1             0.025980381421444
gperpp32ma1         gperp32ma0          -0.053503781982123
gperpp32ma1         gperp32ma1          1.9378359575952
gperpp32ma1         gperp32ma2          -19.940481038441
gperpp32ma1         gperpp32ma0         -0.1147984375529
gperpp32ma1         gperpp32ma1         5.4870256367523
gperpp32ma1         gperpp32ma2         -53.885205326875
gperpp32ma1         htildeperp32ma0     -0.038388518111594
gperpp32ma1         htildeperp32ma1     0.78943082376304
gperpp32ma1         hperp32ma1          -0.0040911936870533
gperpp32ma1         hperp32ma2          -0.092785452471054
gperpp32ma1         htildeperpp32ma0    -0.019956077412564
gperpp32ma1         htildeperpp32ma1    1.4684498640011
gperpp32ma1         hperpp32ma0         -5.7376376663306e-05
gperpp32ma1         hperpp32ma1         -0.018317168613668
gperpp32ma1         hperpp32ma2         0.10185025512915
gperpp32ma1         hplus32ma1          0.045726847840842
gperpp32ma1         hplus32ma2          -0.50482474063647
gperpp32ma1         htildeplus32ma1     1.5905470451138
gperpp32ma1         htildeplus32ma2     -19.417443613689
gperpp32ma2         fplus32ma1          -0.031564792490543
gperpp32ma2         fplus32ma2          0.45584121694284
gperpp32ma2         f032ma0             0.080748926398105
gperpp32ma2         f032ma1             -4.9766953405159
gperpp32ma2         fperp32ma1          -0.29768628464507
gperpp32ma2         fperp32ma2          3.8811159208061
gperpp32ma2         fperpp32ma0         -0.0059367852550908
gperpp32ma2         fperpp32ma1         0.67079993319227
gperpp32ma2         fperpp32ma2         -10.22590899562
gperpp32ma2         gplus32ma1          6.4245309161254
gperpp32ma2         gplus32ma2          -18.315352242295
gperpp32ma2         g032ma1             -0.2400514201448
gperpp32ma2         gperp32ma0          0.39712744120213
gperpp32ma2         gperp32ma1          -17.925406487387
gperpp32ma2         gperp32ma2          183.1530736724
gperpp32ma2         gperpp32ma0         0.95810454498611
gperpp32ma2         gperpp32ma1         -53.885205326877
gperpp32ma2         gperpp32ma2         560.13333592142
gperpp32ma2         htildeperp32ma0     0.28628084176118
gperpp32ma2         htildeperp32ma1     -8.1824092016609
gperpp32ma2         hperp32ma1          0.0055178641403217
gperpp32ma2         hperp32ma2          0.48012098579203
gperpp32ma2         htildeperpp32ma0    0.15626234034822
gperpp32ma2         htildeperpp32ma1    -12.571689232758
gperpp32ma2         hperpp32ma0         0.00065332057226815
gperpp32ma2         hperpp32ma1         0.16627892109005
gperpp32ma2         hperpp32ma2         -1.0199617113937
gperpp32ma2         hplus32ma1          -0.40561540127781
gperpp32ma2         hplus32ma2          4.0119366453709
gperpp32ma2         htildeplus32ma1     -14.233027349983
gperpp32ma2         htildeplus32ma2     163.88730632475
htildeperp32ma0     fplus32ma1          0.022431346110465
htildeperp32ma0     fplus32ma2          -0.040409644171856
htildeperp32ma0     f032ma0             0.073072446968365
htildeperp32ma0     f032ma1             -0.37445076471294
htildeperp32ma0     fperp32ma1          0.052107620802554
htildeperp32ma0     fperp32ma2          -0.20375471099831
htildeperp32ma0     fperpp32ma0         0.00072638457328175
htildeperp32ma0     fperpp32ma1         -0.0066340936645814
htildeperp32ma0     fperpp32ma2         0.084670379976681
htildeperp32ma0     gplus32ma1          -0.41857484824593
htildeperp32ma0     gplus32ma2          1.5463378338919
htildeperp32ma0     g032ma1             0.02357275177402
htildeperp32ma0     gperp32ma0          0.056101990771708
htildeperp32ma0     gperp32ma1          -0.43741313961089
htildeperp32ma0     gperp32ma2          1.998870877604
htildeperp32ma0     gperpp32ma0         0.0013012478017934
htildeperp32ma0     gperpp32ma1         -0.038388518111662
htildeperp32ma0     gperpp32ma2         0.28628084176165
htildeperp32ma0     htildeperp32ma0     0.069135972456076
htildeperp32ma0     htildeperp32ma1     -0.65396648805928
htildeperp32ma0     hperp32ma1          0.021883554726151
htildeperp32ma0     hperp32ma2          -0.071279414687704
htildeperp32ma0     htildeperpp32ma0    0.013397829394022
htildeperp32ma0     htildeperpp32ma1    -0.33484102510264
htildeperp32ma0     hperpp32ma0         -0.00015699646277566
htildeperp32ma0     hperpp32ma1         0.0035072108468322
htildeperp32ma0     hperpp32ma2         -0.025308512851389
htildeperp32ma0     hplus32ma1          0.046760914246433
htildeperp32ma0     hplus32ma2          -0.23870681704082
htildeperp32ma0     htildeplus32ma1     -0.61996362118984
htildeperp32ma0     htildeplus32ma2     4.0812778259864
htildeperp32ma1     fplus32ma1          0.40386371152989
htildeperp32ma1     fplus32ma2          -3.6084785328547
htildeperp32ma1     f032ma0             -0.41748980086509
htildeperp32ma1     f032ma1             26.271952831443
htildeperp32ma1     fperp32ma1          0.71354140344476
htildeperp32ma1     fperp32ma2          -6.5093678376544
htildeperp32ma1     fperpp32ma0         -0.0080818783977068
htildeperp32ma1     fperpp32ma1         0.49234832997554
htildeperp32ma1     fperpp32ma2         -4.9923308761773
htildeperp32ma1     gplus32ma1          15.060150118662
htildeperp32ma1     gplus32ma2          -114.61619207871
htildeperp32ma1     g032ma1             0.093804908407004
htildeperp32ma1     gperp32ma0          -0.31436371036169
htildeperp32ma1     gperp32ma1          18.408403971633
htildeperp32ma1     gperp32ma2          -169.03324186028
htildeperp32ma1     gperpp32ma0         -0.011953785458045
htildeperp32ma1     gperpp32ma1         0.78943082376552
htildeperp32ma1     gperpp32ma2         -8.1824092016835
htildeperp32ma1     htildeperp32ma0     -0.65396648805986
htildeperp32ma1     htildeperp32ma1     36.39305056002
htildeperp32ma1     hperp32ma1          0.32736783254572
htildeperp32ma1     hperp32ma2          -2.6193450262498
htildeperp32ma1     htildeperpp32ma0    -0.29969226247921
htildeperp32ma1     htildeperpp32ma1    8.1677058940155
htildeperp32ma1     hperpp32ma0         0.0029171425676925
htildeperp32ma1     hperpp32ma1         -0.081615807016553
htildeperp32ma1     hperpp32ma2         0.85581626465167
htildeperp32ma1     hplus32ma1          -0.12264586240084
htildeperp32ma1     hplus32ma2          1.4294598810424
htildeperp32ma1     htildeplus32ma1     15.042034620894
htildeperp32ma1     htildeplus32ma2     -125.24715381991
hperp32ma1          fplus32ma1          0.023682025864827
hperp32ma1          fplus32ma2          -0.16024856801233
hperp32ma1          f032ma0             0.025652696932357
hperp32ma1          f032ma1             0.3323717524904
hperp32ma1          fperp32ma1          0.053671885217659
hperp32ma1          fperp32ma2          -0.41881551419814
hperp32ma1          fperpp32ma0         9.7691072391572e-05
hperp32ma1          fperpp32ma1         0.0080591671661984
hperp32ma1          fperpp32ma2         -0.072481133511573
hperp32ma1          gplus32ma1          0.039427573888145
hperp32ma1          gplus32ma2          -1.517223530391
hperp32ma1          g032ma1             0.015299198716036
hperp32ma1          gperp32ma0          0.024516256344876
hperp32ma1          gperp32ma1          0.065088632153486
hperp32ma1          gperp32ma2          -1.9465047916818
hperp32ma1          gperpp32ma0         0.00042448162798068
hperp32ma1          gperpp32ma1         -0.0040911936870769
hperp32ma1          gperpp32ma2         0.0055178641405827
hperp32ma1          htildeperp32ma0     0.021883554726131
hperp32ma1          htildeperp32ma1     0.32736783254581
hperp32ma1          hperp32ma1          0.023759123888534
hperp32ma1          hperp32ma2          -0.17290888912202
hperp32ma1          htildeperpp32ma0    -0.0033230375537096
hperp32ma1          htildeperpp32ma1    0.13468436716287
hperp32ma1          hperpp32ma0         5.443364102902e-05
hperp32ma1          hperpp32ma1         -0.0032684262642403
hperp32ma1          hperpp32ma2         0.023234611011917
hperp32ma1          hplus32ma1          0.0099108459446536
hperp32ma1          hplus32ma2          -0.00028215112607424
hperp32ma1          htildeplus32ma1     -0.11450415116532
hperp32ma1          htildeplus32ma2     0.026734252187741
hperp32ma2          fplus32ma1          -0.16106238733971
hperp32ma2          fplus32ma2          2.0415180397745
hperp32ma2          f032ma0             -0.076265048720754
hperp32ma2          f032ma1             -2.5463317945086
hperp32ma2          fperp32ma1          -0.33865634425653
hperp32ma2          fperp32ma2          3.7792268735104
hperp32ma2          fperpp32ma0         0.0014041469177322
hperp32ma2          fperpp32ma1         -0.096453188797662
hperp32ma2          fperpp32ma2         1.2938279977954
hperp32ma2          gplus32ma1          -0.22455424803154
hperp32ma2          gplus32ma2          15.906570739177
hperp32ma2          g032ma1             -0.080411490695524
hperp32ma2          gperp32ma0          -0.092671756036351
hperp32ma2          gperp32ma1          -0.70161095225352
hperp32ma2          gperp32ma2          22.278422763951
hperp32ma2          gperpp32ma0         -5.6303176586816e-05
hperp32ma2          gperpp32ma1         -0.092785452471136
hperp32ma2          gperpp32ma2         0.48012098579283
hperp32ma2          htildeperp32ma0     -0.071279414687441
hperp32ma2          htildeperp32ma1     -2.6193450262481
hperp32ma2          hperp32ma1          -0.17290888912189
hperp32ma2          hperp32ma2          2.1128817419324
hperp32ma2          htildeperpp32ma0    0.043188392614099
hperp32ma2          htildeperpp32ma1    -1.6402629089482
hperp32ma2          hperpp32ma0         -0.00086306415959247
hperp32ma2          hperpp32ma1         0.037538339640808
hperp32ma2          hperpp32ma2         -0.26331584483956
hperp32ma2          hplus32ma1          0.034740510416352
hperp32ma2          hplus32ma2          -0.45343663493303
hperp32ma2          htildeplus32ma1     1.0001446384645
hperp32ma2          htildeplus32ma2     4.2020292621746
htildeperpp32ma0    fplus32ma1          -0.0042463883636785
htildeperpp32ma0    fplus32ma2          0.055436468519078
htildeperpp32ma0    f032ma0             0.013629856943409
htildeperpp32ma0    f032ma1             -0.19887411684445
htildeperpp32ma0    fperp32ma1          -0.0084541154166734
htildeperpp32ma0    fperp32ma2          0.12087064096836
htildeperpp32ma0    fperpp32ma0         0.00027711995452994
htildeperpp32ma0    fperpp32ma1         -0.0049750509905647
htildeperpp32ma0    fperpp32ma2         0.037438726768113
htildeperpp32ma0    gplus32ma1          -0.013901291819194
htildeperpp32ma0    gplus32ma2          0.070388101041535
htildeperpp32ma0    g032ma1             5.6289585156043e-05
htildeperpp32ma0    gperp32ma0          0.0015688649245803
htildeperpp32ma0    gperp32ma1          -0.0087438301230015
htildeperpp32ma0    gperp32ma2          0.098877245154909
htildeperpp32ma0    gperpp32ma0         0.0011665995365147
htildeperpp32ma0    gperpp32ma1         -0.019956077412623
htildeperpp32ma0    gperpp32ma2         0.15626234034878
htildeperpp32ma0    htildeperp32ma0     0.013397829394026
htildeperpp32ma0    htildeperp32ma1     -0.29969226247904
htildeperpp32ma0    hperp32ma1          -0.0033230375537044
htildeperpp32ma0    hperp32ma2          0.043188392614063
htildeperpp32ma0    htildeperpp32ma0    0.020718046241902
htildeperpp32ma0    htildeperpp32ma1    -0.48379400148144
htildeperpp32ma0    hperpp32ma0         -0.0001200317431273
htildeperpp32ma0    hperpp32ma1         0.0022686291542349
htildeperpp32ma0    hperpp32ma2         -0.03158273495121
htildeperpp32ma0    hplus32ma1          0.017316711082331
htildeperpp32ma0    hplus32ma2          -0.15984044465959
htildeperpp32ma0    htildeplus32ma1     0.2096675840765
htildeperpp32ma0    htildeplus32ma2     -1.6263912646418
htildeperpp32ma1    fplus32ma1          0.21783271124123
htildeperpp32ma1    fplus32ma2          -2.4533153680108
htildeperpp32ma1    f032ma0             -0.30981267315462
htildeperpp32ma1    f032ma1             8.5173557323532
htildeperpp32ma1    fperp32ma1          0.20833876110042
htildeperpp32ma1    fperp32ma2          -3.4863812195572
htildeperpp32ma1    fperpp32ma0         -0.0063875123206052
htildeperpp32ma1    fperpp32ma1         0.18532520245259
htildeperpp32ma1    fperpp32ma2         -1.4927550702527
htildeperpp32ma1    gplus32ma1          2.160315935763
htildeperpp32ma1    gplus32ma2          -24.702939532883
htildeperpp32ma1    g032ma1             0.046015717372125
htildeperpp32ma1    gperp32ma0          -0.036478938852342
htildeperpp32ma1    gperp32ma1          0.85217830080294
htildeperpp32ma1    gperp32ma2          -10.697681289629
htildeperpp32ma1    gperpp32ma0         -0.028785386841518
htildeperpp32ma1    gperpp32ma1         1.4684498640037
htildeperpp32ma1    gperpp32ma2         -12.571689232785
htildeperpp32ma1    htildeperp32ma0     -0.33484102510294
htildeperpp32ma1    htildeperp32ma1     8.1677058940154
htildeperpp32ma1    hperp32ma1          0.13468436716276
htildeperpp32ma1    hperp32ma2          -1.640262908948
htildeperpp32ma1    htildeperpp32ma0    -0.48379400148151
htildeperpp32ma1    htildeperpp32ma1    37.171195602101
htildeperpp32ma1    hperpp32ma0         0.0036326744563097
htildeperpp32ma1    hperpp32ma1         -0.51717549127582
htildeperpp32ma1    hperpp32ma2         3.3774283059707
htildeperpp32ma1    hplus32ma1          -0.47708613154346
htildeperpp32ma1    hplus32ma2          4.5301405022404
htildeperpp32ma1    htildeplus32ma1     -1.8748341816673
htildeperpp32ma1    htildeplus32ma2     3.467383895085
hperpp32ma0         fplus32ma1          2.3314735057217e-05
hperpp32ma0         fplus32ma2          -0.00072965656852222
hperpp32ma0         f032ma0             -0.00015504798922284
hperpp32ma0         f032ma1             0.0024910346747787
hperpp32ma0         fperp32ma1          0.00010852110569633
hperpp32ma0         fperp32ma2          -0.0024239920013199
hperpp32ma0         fperpp32ma0         -6.0964957280857e-06
hperpp32ma0         fperpp32ma1         0.00013705131994576
hperpp32ma0         fperpp32ma2         -0.0015603988019734
hperpp32ma0         gplus32ma1          0.0010467464773725
hperpp32ma0         gplus32ma2          -0.010254258485486
hperpp32ma0         g032ma1             -1.1130822082793e-05
hperpp32ma0         gperp32ma0          -6.3167442607651e-05
hperpp32ma0         gperp32ma1          0.00055762142893837
hperpp32ma0         gperp32ma2          -0.0069681606307106
hperpp32ma0         gperpp32ma0         3.3530080437652e-06
hperpp32ma0         gperpp32ma1         -5.7376376662205e-05
hperpp32ma0         gperpp32ma2         0.0006533205722573
hperpp32ma0         htildeperp32ma0     -0.00015699646277583
hperpp32ma0         htildeperp32ma1     0.0029171425676904
hperpp32ma0         hperp32ma1          5.4433641028891e-05
hperpp32ma0         hperp32ma2          -0.00086306415959184
hperpp32ma0         htildeperpp32ma0    -0.00012003174312733
hperpp32ma0         htildeperpp32ma1    0.003632674456309
hperpp32ma0         hperpp32ma0         2.5688419919382e-06
hperpp32ma0         hperpp32ma1         -6.704780784169e-05
hperpp32ma0         hperpp32ma2         0.0004636125164971
hperpp32ma0         hplus32ma1          -0.00052250126565051
hperpp32ma0         hplus32ma2          0.0044910221378274
hperpp32ma0         htildeplus32ma1     0.00037658452150024
hperpp32ma0         htildeplus32ma2     -0.0088296185680394
hperpp32ma1         fplus32ma1          -0.0043529119822083
hperpp32ma1         fplus32ma2          0.050330723977464
hperpp32ma1         f032ma0             0.0050538741235723
hperpp32ma1         f032ma1             -0.13090167283658
hperpp32ma1         fperp32ma1          -0.0058350436469073
hperpp32ma1         fperp32ma2          0.089294150986661
hperpp32ma1         fperpp32ma0         0.00010214203466863
hperpp32ma1         fperpp32ma1         -0.0029356563906901
hperpp32ma1         fperpp32ma2         0.021398837991551
hperpp32ma1         gplus32ma1          -0.05779770025719
hperpp32ma1         gplus32ma2          0.63177670159837
hperpp32ma1         g032ma1             -0.00090257936211041
hperpp32ma1         gperp32ma0          0.00070204181212139
hperpp32ma1         gperp32ma1          -0.021153186605065
hperpp32ma1         gperp32ma2          0.24806720617106
hperpp32ma1         gperpp32ma0         -1.5860649146555e-05
hperpp32ma1         gperpp32ma1         -0.018317168613685
hperpp32ma1         gperpp32ma2         0.16627892109022
hperpp32ma1         htildeperp32ma0     0.0035072108468406
hperpp32ma1         htildeperp32ma1     -0.081615807016545
hperpp32ma1         hperp32ma1          -0.0032684262642368
hperpp32ma1         hperp32ma2          0.037538339640801
hperpp32ma1         htildeperpp32ma0    0.0022686291542365
hperpp32ma1         htildeperpp32ma1    -0.51717549127582
hperpp32ma1         hperpp32ma0         -6.7047807841716e-05
hperpp32ma1         hperpp32ma1         0.011002944316873
hperpp32ma1         hperpp32ma2         -0.064949348576652
hperpp32ma1         hplus32ma1          0.009329975455501
hperpp32ma1         hplus32ma2          -0.083052640636478
hperpp32ma1         htildeplus32ma1     -0.083179131087065
hperpp32ma1         htildeplus32ma2     0.9445274274293
hperpp32ma2         fplus32ma1          0.029553443256704
hperpp32ma2         fplus32ma2          -0.35498644181075
hperpp32ma2         f032ma0             -0.02697035460972
hperpp32ma2         f032ma1             1.0452966037436
hperpp32ma2         fperp32ma1          0.02568391524524
hperpp32ma2         fperp32ma2          -0.4117959751011
hperpp32ma2         fperpp32ma0         -0.00079134956739632
hperpp32ma2         fperpp32ma1         0.033988801632567
hperpp32ma2         fperpp32ma2         -0.38820903716446
hperpp32ma2         gplus32ma1          0.32337606088829
hperpp32ma2         gplus32ma2          -3.9576130984087
hperpp32ma2         g032ma1             0.0078615593853932
hperpp32ma2         gperp32ma0          -0.001505598030281
hperpp32ma2         gperp32ma1          0.1400691703805
hperpp32ma2         gperp32ma2          -2.1882838608753
hperpp32ma2         gperpp32ma0         -0.00033225630617969
hperpp32ma2         gperpp32ma1         0.10185025512918
hperpp32ma2         gperpp32ma2         -1.0199617113941
hperpp32ma2         htildeperp32ma0     -0.025308512851452
hperpp32ma2         htildeperp32ma1     0.85581626465165
hperpp32ma2         hperp32ma1          0.02323461101189
hperpp32ma2         hperp32ma2          -0.26331584483948
hperpp32ma2         htildeperpp32ma0    -0.031582734951223
hperpp32ma2         htildeperpp32ma1    3.3774283059707
hperpp32ma2         hperpp32ma0         0.00046361251649725
hperpp32ma2         hperpp32ma1         -0.06494934857665
hperpp32ma2         hperpp32ma2         0.55189352360446
hperpp32ma2         hplus32ma1          -0.087796196630509
hperpp32ma2         hplus32ma2          0.83137668605602
hperpp32ma2         htildeplus32ma1     0.051525080863064
hperpp32ma2         htildeplus32ma2     -1.9968885688582
hplus32ma1          fplus32ma1          0.030303902718544
hplus32ma1          fplus32ma2          -0.13423960124969
hplus32ma1          f032ma0             0.048881393185991
hplus32ma1          f032ma1             0.1141424818975
hplus32ma1          fperp32ma1          0.22639238931748
hplus32ma1          fperp32ma2          -2.0869120587945
hplus32ma1          fperpp32ma0         0.0013326589632105
hplus32ma1          fperpp32ma1         -0.055360955065319
hplus32ma1          fperpp32ma2         0.68335113149726
hplus32ma1          gplus32ma1          -0.0092404926884898
hplus32ma1          gplus32ma2          -1.1919166872187
hplus32ma1          g032ma1             0.026656342160576
hplus32ma1          gperp32ma0          0.044257967946511
hplus32ma1          gperp32ma1          -0.46160030960034
hplus32ma1          gperp32ma2          3.7615626178667
hplus32ma1          gperpp32ma0         -0.0019554177932574
hplus32ma1          gperpp32ma1         0.045726847840778
hplus32ma1          gperpp32ma2         -0.40561540127746
hplus32ma1          htildeperp32ma0     0.046760914246459
hplus32ma1          htildeperp32ma1     -0.12264586240023
hplus32ma1          hperp32ma1          0.0099108459446892
hplus32ma1          hperp32ma2          0.034740510416056
hplus32ma1          htildeperpp32ma0    0.017316711082339
hplus32ma1          htildeperpp32ma1    -0.47708613154317
hplus32ma1          hperpp32ma0         -0.00052250126565037
hplus32ma1          hperpp32ma1         0.0093299754554878
hplus32ma1          hperpp32ma2         -0.087796196630448
hplus32ma1          hplus32ma1          0.43800655413266
hplus32ma1          hplus32ma2          -4.1877896603446
hplus32ma1          htildeplus32ma1     -0.12340543103607
hplus32ma1          htildeplus32ma2     1.5147066926692
hplus32ma2          fplus32ma1          -0.14897341478733
hplus32ma2          fplus32ma2          1.0230169058469
hplus32ma2          f032ma0             -0.17950951393662
hplus32ma2          f032ma1             -0.64812531069888
hplus32ma2          fperp32ma1          -2.0760884854669
hplus32ma2          fperp32ma2          23.429621888318
hplus32ma2          fperpp32ma0         -0.011247671506814
hplus32ma2          fperpp32ma1         0.60940004787133
hplus32ma2          fperpp32ma2         -7.6056277443038
hplus32ma2          gplus32ma1          0.10483601323602
hplus32ma2          gplus32ma2          11.430946924474
hplus32ma2          g032ma1             -0.16243595561809
hplus32ma2          gperp32ma0          -0.21743848659536
hplus32ma2          gperp32ma1          3.5945592955798
hplus32ma2          gperp32ma2          -33.66514386344
hplus32ma2          gperpp32ma0         0.023536789459418
hplus32ma2          gperpp32ma1         -0.50482474063636
hplus32ma2          gperpp32ma2         4.0119366453728
hplus32ma2          htildeperp32ma0     -0.23870681704121
hplus32ma2          htildeperp32ma1     1.4294598810401
hplus32ma2          hperp32ma1          -0.00028215112637182
hplus32ma2          hperp32ma2          -0.45343663493135
hplus32ma2          htildeperpp32ma0    -0.1598404446597
hplus32ma2          htildeperpp32ma1    4.5301405022395
hplus32ma2          hperpp32ma0         0.0044910221378269
hplus32ma2          hperpp32ma1         -0.083052640636389
hplus32ma2          hperpp32ma2         0.83137668605569
hplus32ma2          hplus32ma1          -4.1877896603447
hplus32ma2          hplus32ma2          46.254860794085
hplus32ma2          htildeplus32ma1     0.41067059678011
hplus32ma2          htildeplus32ma2     -11.486715174693
htildeplus32ma1     fplus32ma1          0.069386956689977
htildeplus32ma1     fplus32ma2          -0.74729755729661
htildeplus32ma1     f032ma0             -0.48117211258054
htildeplus32ma1     f032ma1             14.610809597493
htildeplus32ma1     fperp32ma1          -0.5770534747645
htildeplus32ma1     fperp32ma2          5.0916877598324
htildeplus32ma1     fperpp32ma0         -0.0073067516764935
htildeplus32ma1     fperpp32ma1         0.22441941005837
htildeplus32ma1     fperpp32ma2         -1.9638305433306
htildeplus32ma1     gplus32ma1          12.927167499793
htildeplus32ma1     gplus32ma2          -89.321768512983
htildeplus32ma1     g032ma1             -0.069434506034541
htildeplus32ma1     gperp32ma0          -0.53326643263689
htildeplus32ma1     gperp32ma1          17.958531805244
htildeplus32ma1     gperp32ma2          -156.05351039204
htildeplus32ma1     gperpp32ma0         -0.03987718188606
htildeplus32ma1     gperpp32ma1         1.5905470451167
htildeplus32ma1     gperpp32ma2         -14.233027350011
htildeplus32ma1     htildeperp32ma0     -0.61996362119032
htildeplus32ma1     htildeperp32ma1     15.0420346209
htildeplus32ma1     hperp32ma1          -0.11450415116534
htildeplus32ma1     hperp32ma2          1.0001446384629
htildeplus32ma1     htildeperpp32ma0    0.20966758407642
htildeplus32ma1     htildeperpp32ma1    -1.8748341816662
htildeplus32ma1     hperpp32ma0         0.00037658452150225
htildeplus32ma1     hperpp32ma1         -0.083179131087097
htildeplus32ma1     hperpp32ma2         0.051525080863414
htildeplus32ma1     hplus32ma1          -0.12340543103692
htildeplus32ma1     hplus32ma2          0.41067059678519
htildeplus32ma1     htildeplus32ma1     35.423405498455
htildeplus32ma1     htildeplus32ma2     -337.35381976342
htildeplus32ma2     fplus32ma1          -2.213276840426
htildeplus32ma2     fplus32ma2          28.251138835332
htildeplus32ma2     f032ma0             2.7471240888119
htildeplus32ma2     f032ma1             -137.44756701787
htildeplus32ma2     fperp32ma1          4.5472003745395
htildeplus32ma2     fperp32ma2          -40.883574122592
htildeplus32ma2     fperpp32ma0         0.10185404910381
htildeplus32ma2     fperpp32ma1         -3.3961169368849
htildeplus32ma2     fperpp32ma2         37.984694828601
htildeplus32ma2     gplus32ma1          -103.2587141197
htildeplus32ma2     gplus32ma2          927.09811100222
htildeplus32ma2     g032ma1             -0.24740075468888
htildeplus32ma2     gperp32ma0          3.3493032200475
htildeplus32ma2     gperp32ma1          -168.35725859333
htildeplus32ma2     gperp32ma2          1745.0141367218
htildeplus32ma2     gperpp32ma0         0.45860322026797
htildeplus32ma2     gperpp32ma1         -19.417443613714
htildeplus32ma2     gperpp32ma2         163.88730632498
htildeplus32ma2     htildeperp32ma0     4.0812778259944
htildeplus32ma2     htildeperp32ma1     -125.24715382
htildeplus32ma2     hperp32ma1          0.026734252189019
htildeplus32ma2     hperp32ma2          4.2020292621929
htildeplus32ma2     htildeperpp32ma0    -1.6263912646406
htildeplus32ma2     htildeperpp32ma1    3.4673838950525
htildeplus32ma2     hperpp32ma0         -0.0088296185680687
htildeplus32ma2     hperpp32ma1         0.94452742743001
htildeplus32ma2     hperpp32ma2         -1.996888568865
htildeplus32ma2     hplus32ma1          1.5147066926813
htildeplus32ma2     hplus32ma2          -11.486715174769
htildeplus32ma2     htildeplus32ma1     -337.35381976344
htildeplus32ma2     htildeplus32ma2     3703.8259795363


==> anc/Lambdac_Lambdastar_covariance_HO.dat <==
fplus32ma1          fplus32ma1          0.06434468481151
fplus32ma1          fplus32ma2          -0.51082447645493
fplus32ma1          f032ma0             0.029617550469894
fplus32ma1          f032ma1             1.2166072553591
fplus32ma1          fperp32ma1          0.020920982223469
fplus32ma1          fperp32ma2          -0.017354546521142
fplus32ma1          fperpp32ma0         -0.00068535952930353
fplus32ma1          fperpp32ma1         0.024150704598278
fplus32ma1          fperpp32ma2         -0.23821464774306
fplus32ma1          gplus32ma1          0.076506489899258
fplus32ma1          gplus32ma2          -1.9785248613079
fplus32ma1          g032ma1             0.021376494370096
fplus32ma1          gperp32ma0          0.030568098946029
fplus32ma1          gperp32ma1          0.15113482731523
fplus32ma1          gperp32ma2          -3.1781111956086
fplus32ma1          gperpp32ma0         0.00089649832480233
fplus32ma1          gperpp32ma1         0.0025050286232791
fplus32ma1          gperpp32ma2         -0.01557540107263
fplus32ma1          htildeperp32ma0     0.023106582444764
fplus32ma1          htildeperp32ma1     0.48029858649313
fplus32ma1          hperp32ma1          0.025316377901206
fplus32ma1          hperp32ma2          -0.16769871086761
fplus32ma1          htildeperpp32ma0    -0.0035639411511233
fplus32ma1          htildeperpp32ma1    0.18017769126014
fplus32ma1          hperpp32ma0         3.8494573208068e-05
fplus32ma1          hperpp32ma1         -0.0032472710513318
fplus32ma1          hperpp32ma2         0.026963412726922
fplus32ma1          hplus32ma1          0.029217624180312
fplus32ma1          hplus32ma2          -0.13124981234359
fplus32ma1          htildeplus32ma1     0.12069897490736
fplus32ma1          htildeplus32ma2     -2.6295179726412
fplus32ma2          fplus32ma1          -0.51082447645444
fplus32ma2          fplus32ma2          6.242009413414
fplus32ma2          f032ma0             0.076118567997557
fplus32ma2          f032ma1             -12.744115033527
fplus32ma2          fperp32ma1          -0.0033432410148825
fplus32ma2          fperp32ma2          0.15538426093402
fplus32ma2          fperpp32ma0         0.010884331653478
fplus32ma2          fperpp32ma1         -0.25743224572285
fplus32ma2          fperpp32ma2         3.1834628857861
fplus32ma2          gplus32ma1          -0.66339283469978
fplus32ma2          gplus32ma2          21.543869485238
fplus32ma2          g032ma1             -0.11126774608214
fplus32ma2          gperp32ma0          -0.092936502090703
fplus32ma2          gperp32ma1          -1.8085731633304
fplus32ma2          gperp32ma2          38.257161449651
fplus32ma2          gperpp32ma0         -0.0057936343187611
fplus32ma2          gperpp32ma1         -0.11932154145596
fplus32ma2          gperpp32ma2         0.2184757006792
fplus32ma2          htildeperp32ma0     -0.018380908194814
fplus32ma2          htildeperp32ma1     -4.5246650309817
fplus32ma2          hperp32ma1          -0.15527483048831
fplus32ma2          hperp32ma2          2.02667785889
fplus32ma2          htildeperpp32ma0    0.068006908877383
fplus32ma2          htildeperpp32ma1    -2.1760897918407
fplus32ma2          hperpp32ma0         -0.0010345535275863
fplus32ma2          hperpp32ma1         0.035716871800244
fplus32ma2          hperpp32ma2         -0.33310269732229
fplus32ma2          hplus32ma1          -0.10047594665986
fplus32ma2          hplus32ma2          0.94189184250264
fplus32ma2          htildeplus32ma1     -1.5254108902696
fplus32ma2          htildeplus32ma2     35.131528469359
f032ma0             fplus32ma1          0.029617550470024
f032ma0             fplus32ma2          0.076118567995987
f032ma0             f032ma0             0.19519510838292
f032ma0             f032ma1             -2.1835233966323
f032ma0             fperp32ma1          0.090496814743794
f032ma0             fperp32ma2          -0.52907924564565
f032ma0             fperpp32ma0         0.0021382022548307
f032ma0             fperpp32ma1         -0.016256161125463
f032ma0             fperpp32ma2         0.16575468505731
f032ma0             gplus32ma1          -0.38250749364766
f032ma0             gplus32ma2          0.53689719103646
f032ma0             g032ma1             0.030661205031878
f032ma0             gperp32ma0          0.069349644165651
f032ma0             gperp32ma1          -0.53025755539894
f032ma0             gperp32ma2          2.6060078374505
f032ma0             gperpp32ma0         0.0011279062858884
f032ma0             gperpp32ma1         -0.022394201536455
f032ma0             gperpp32ma2         0.075430945919788
f032ma0             htildeperp32ma0     0.079592911850214
f032ma0             htildeperp32ma1     -0.55211210742945
f032ma0             hperp32ma1          0.029402143287861
f032ma0             hperp32ma2          -0.078975485563493
f032ma0             htildeperpp32ma0    0.018200141241234
f032ma0             htildeperpp32ma1    -0.29583020074018
f032ma0             hperpp32ma0         -0.00022726204822913
f032ma0             hperpp32ma1         0.0027009604666634
f032ma0             hperpp32ma2         -0.024713817411798
f032ma0             hplus32ma1          0.059470058823063
f032ma0             hplus32ma2          -0.19903919066676
f032ma0             htildeplus32ma1     -0.59715491495914
f032ma0             htildeplus32ma2     4.0166647978684
f032ma1             fplus32ma1          1.2166072553575
f032ma1             fplus32ma2          -12.744115033527
f032ma1             f032ma0             -2.1835233966372
f032ma1             f032ma1             108.29775865758
f032ma1             fperp32ma1          -0.30233509138842
f032ma1             fperp32ma2          3.7877772113293
f032ma1             fperpp32ma0         -0.034632245215282
f032ma1             fperpp32ma1         0.89245759798117
f032ma1             fperpp32ma2         -9.1048147189396
f032ma1             gplus32ma1          13.837910735143
f032ma1             gplus32ma2          -101.55198266873
f032ma1             g032ma1             0.19975245135182
f032ma1             gperp32ma0          -0.2736248498112
f032ma1             gperp32ma1          20.256669142593
f032ma1             gperp32ma2          -193.25276252929
f032ma1             gperpp32ma0         -0.0037353822019309
f032ma1             gperpp32ma1         0.65788033060414
f032ma1             gperpp32ma2         -3.6261365432216
f032ma1             htildeperp32ma0     -0.51253487135947
f032ma1             htildeperp32ma1     29.908871926678
f032ma1             hperp32ma1          0.35244268212101
f032ma1             hperp32ma2          -3.3695986016164
f032ma1             htildeperpp32ma0    -0.26452838703641
f032ma1             htildeperpp32ma1    8.1351312710689
f032ma1             hperpp32ma0         0.0034778977880431
f032ma1             hperpp32ma1         -0.11318348560836
f032ma1             hperpp32ma2         1.0846198413633
f032ma1             hplus32ma1          0.097531807979194
f032ma1             hplus32ma2          -1.4265353686355
f032ma1             htildeplus32ma1     17.831219054664
f032ma1             htildeplus32ma2     -172.70035484398
fperp32ma1          fplus32ma1          0.020920982223607
fperp32ma1          fplus32ma2          -0.0033432410170336
fperp32ma1          f032ma0             0.090496814743536
fperp32ma1          f032ma1             -0.30233509138421
fperp32ma1          fperp32ma1          0.74365258288306
fperp32ma1          fperp32ma2          -7.7529734559854
fperp32ma1          fperpp32ma0         0.0030170682022324
fperp32ma1          fperpp32ma1         -0.051014735610665
fperp32ma1          fperpp32ma2         0.63202984835487
fperp32ma1          gplus32ma1          0.33938846540801
fperp32ma1          gplus32ma2          -4.8681352631744
fperp32ma1          g032ma1             0.060197498846044
fperp32ma1          gperp32ma0          0.062424417823231
fperp32ma1          gperp32ma1          -0.26751965048934
fperp32ma1          gperp32ma2          1.2423183496503
fperp32ma1          gperpp32ma0         -0.0027628575330559
fperp32ma1          gperpp32ma1         -0.0013321954068524
fperp32ma1          gperpp32ma2         -0.028858411953372
fperp32ma1          htildeperp32ma0     0.054774991819034
fperp32ma1          htildeperp32ma1     0.76327196630257
fperp32ma1          hperp32ma1          0.065294849376986
fperp32ma1          hperp32ma2          -0.43907596960207
fperp32ma1          htildeperpp32ma0    -0.0081413549075567
fperp32ma1          htildeperpp32ma1    0.19399533986807
fperp32ma1          hperpp32ma0         0.00016601291847867
fperp32ma1          hperpp32ma1         -0.0047171605703961
fperp32ma1          hperpp32ma2         0.031027505204994
fperp32ma1          hplus32ma1          0.24497137686277
fperp32ma1          hplus32ma2          -2.2314460660327
fperp32ma1          htildeplus32ma1     -0.53681511716463
fperp32ma1          htildeplus32ma2     4.1333824794142
fperp32ma2          fplus32ma1          -0.017354546522489
fperp32ma2          fplus32ma2          0.15538426094928
fperp32ma2          f032ma0             -0.52907924564347
fperp32ma2          f032ma1             3.7877772112828
fperp32ma2          fperp32ma1          -7.7529734559834
fperp32ma2          fperp32ma2          92.701667751865
fperp32ma2          fperpp32ma0         -0.026920549769893
fperp32ma2          fperpp32ma1         0.61250643299468
fperp32ma2          fperpp32ma2         -7.3279927923683
fperp32ma2          gplus32ma1          -3.4576064537783
fperp32ma2          gplus32ma2          54.859791024938
fperp32ma2          g032ma1             -0.45552999692425
fperp32ma2          gperp32ma0          -0.30427681749102
fperp32ma2          gperp32ma1          2.2477541829723
fperp32ma2          gperp32ma2          -11.463659104789
fperp32ma2          gperpp32ma0         0.037568091297686
fperp32ma2          gperpp32ma1         -0.16520981812232
fperp32ma2          gperpp32ma2         1.0770943233969
fperp32ma2          htildeperp32ma0     -0.210419882994
fperp32ma2          htildeperp32ma1     -7.1167509396563
fperp32ma2          hperp32ma1          -0.51046172643109
fperp32ma2          hperp32ma2          4.6994521901608
fperp32ma2          htildeperpp32ma0    0.13404847176058
fperp32ma2          htildeperpp32ma1    -3.3421319826737
fperp32ma2          hperpp32ma0         -0.0031457427143271
fperp32ma2          hperpp32ma1         0.074250632685898
fperp32ma2          hperpp32ma2         -0.4632495075353
fperp32ma2          hplus32ma1          -2.2394107395712
fperp32ma2          hplus32ma2          25.117627711243
fperp32ma2          htildeplus32ma1     4.2762935907158
fperp32ma2          htildeplus32ma2     -31.743902678666
fperpp32ma0         fplus32ma1          -0.00068535952930155
fperpp32ma0         fplus32ma2          0.010884331653466
fperpp32ma0         f032ma0             0.0021382022548308
fperpp32ma0         f032ma1             -0.034632245215248
fperpp32ma0         fperp32ma1          0.0030170682022388
fperpp32ma0         fperp32ma2          -0.026920549769958
fperpp32ma0         fperpp32ma0         0.00010709386712474
fperpp32ma0         fperpp32ma1         -0.0014193167600037
fperpp32ma0         fperpp32ma2         0.015828844114532
fperpp32ma0         gplus32ma1          -0.0032163946095073
fperpp32ma0         gplus32ma2          0.025057372436143
fperpp32ma0         g032ma1             0.00013845717652168
fperpp32ma0         gperp32ma0          0.00043319283459932
fperpp32ma0         gperp32ma1          -0.0042584268234736
fperpp32ma0         gperp32ma2          0.059818555235444
fperpp32ma0         gperpp32ma0         -5.3820724110011e-05
fperpp32ma0         gperpp32ma1         0.0004833718073452
fperpp32ma0         gperpp32ma2         -0.0061501333987144
fperpp32ma0         htildeperp32ma0     0.00088779530523181
fperpp32ma0         htildeperp32ma1     -0.01058151627901
fperpp32ma0         hperp32ma1          0.00010849889621897
fperpp32ma0         hperp32ma2          0.0018071892315221
fperpp32ma0         htildeperpp32ma0    0.00036507560987968
fperpp32ma0         htildeperpp32ma1    -0.0058568096090123
fperpp32ma0         hperpp32ma0         -7.4638573034451e-06
fperpp32ma0         hperpp32ma1         6.8921928952478e-05
fperpp32ma0         hperpp32ma2         -0.00073624595023165
fperpp32ma0         hplus32ma1          0.0015636885126387
fperpp32ma0         hplus32ma2          -0.012349710047492
fperpp32ma0         htildeplus32ma1     -0.0097227241272305
fperpp32ma0         htildeplus32ma2     0.1255511713351
fperpp32ma1         fplus32ma1          0.024150704598254
fperpp32ma1         fplus32ma2          -0.25743224572286
fperpp32ma1         f032ma0             -0.016256161125498
fperpp32ma1         f032ma1             0.89245759798115
fperpp32ma1         fperp32ma1          -0.051014735610725
fperpp32ma1         fperp32ma2          0.61250643299505
fperpp32ma1         fperpp32ma0         -0.0014193167600042
fperpp32ma1         fperpp32ma1         0.10679178989145
fperpp32ma1         fperpp32ma2         -1.206159027616
fperpp32ma1         gplus32ma1          0.10665320761947
fperpp32ma1         gplus32ma2          -1.5249358543089
fperpp32ma1         g032ma1             0.0037758681102282
fperpp32ma1         gperp32ma0          0.0012415988915821
fperpp32ma1         gperp32ma1          0.24450330424241
fperpp32ma1         gperp32ma2          -3.1913729834405
fperpp32ma1         gperpp32ma0         0.0014751273628299
fperpp32ma1         gperpp32ma1         -0.064452367538896
fperpp32ma1         gperpp32ma2         0.75775896704829
fperpp32ma1         htildeperp32ma0     -0.0038964067621609
fperpp32ma1         htildeperp32ma1     0.50749012622904
fperpp32ma1         hperp32ma1          0.010964774912225
fperpp32ma1         hperp32ma2          -0.11155970837462
fperpp32ma1         htildeperpp32ma0    -0.0035383072672117
fperpp32ma1         htildeperpp32ma1    0.15910368815058
fperpp32ma1         hperpp32ma0         0.00014117322243485
fperpp32ma1         hperpp32ma1         -0.0030951280969895
fperpp32ma1         hperpp32ma2         0.034039796058925
fperpp32ma1         hplus32ma1          -0.055026703685301
fperpp32ma1         hplus32ma2          0.63156760793546
fperpp32ma1         htildeplus32ma1     0.22846563745709
fperpp32ma1         htildeplus32ma2     -3.3101836078699
fperpp32ma2         fplus32ma1          -0.23821464774265
fperpp32ma2         fplus32ma2          3.1834628857844
fperpp32ma2         f032ma0             0.1657546850577
fperpp32ma2         f032ma1             -9.1048147189412
fperpp32ma2         fperp32ma1          0.63202984835561
fperpp32ma2         fperp32ma2          -7.3279927923737
fperpp32ma2         fperpp32ma0         0.015828844114532
fperpp32ma2         fperpp32ma1         -1.206159027616
fperpp32ma2         fperpp32ma2         14.82275477609
fperpp32ma2         gplus32ma1          -0.98358833241103
fperpp32ma2         gplus32ma2          19.162125040837
fperpp32ma2         g032ma1             -0.027731454381659
fperpp32ma2         gperp32ma0          0.0161127880453
fperpp32ma2         gperp32ma1          -2.2894462610565
fperpp32ma2         gperp32ma2          35.705966325139
fperpp32ma2         gperpp32ma0         -0.024592992679061
fperpp32ma2         gperpp32ma1         0.93605965202978
fperpp32ma2         gperpp32ma2         -11.226890811854
fperpp32ma2         htildeperp32ma0     0.053829124292016
fperpp32ma2         htildeperp32ma1     -5.201308574841
fperpp32ma2         hperp32ma1          -0.10680384726758
fperpp32ma2         hperp32ma2          1.4626909779157
fperpp32ma2         htildeperpp32ma0    0.021058573357233
fperpp32ma2         htildeperpp32ma1    -1.2383749921633
fperpp32ma2         hperpp32ma0         -0.0015553620254876
fperpp32ma2         hperpp32ma1         0.025203658940034
fperpp32ma2         hperpp32ma2         -0.39362002510714
fperpp32ma2         hplus32ma1          0.66955691569941
fperpp32ma2         hplus32ma2          -7.7848309983276
fperpp32ma2         htildeplus32ma1     -1.9975815053317
fperpp32ma2         htildeplus32ma2     36.716308312524
gplus32ma1          fplus32ma1          0.076506489899467
gplus32ma1          fplus32ma2          -0.66339283470413
gplus32ma1          f032ma0             -0.38250749364897
gplus32ma1          f032ma1             13.837910735168
gplus32ma1          fperp32ma1          0.33938846540426
gplus32ma1          fperp32ma2          -3.4576064537454
gplus32ma1          fperpp32ma0         -0.0032163946095423
gplus32ma1          fperpp32ma1         0.1066532076197
gplus32ma1          fperpp32ma2         -0.98358833241379
gplus32ma1          gplus32ma1          26.10951073424
gplus32ma1          gplus32ma2          -202.17371760431
gplus32ma1          g032ma1             0.15078805851895
gplus32ma1          gperp32ma0          -0.51426380798088
gplus32ma1          gperp32ma1          13.708361743397
gplus32ma1          gperp32ma2          -106.19266774732
gplus32ma1          gperpp32ma0         0.027609496564425
gplus32ma1          gperpp32ma1         -0.58672051920046
gplus32ma1          gperpp32ma2         4.5810239715637
gplus32ma1          htildeperp32ma0     -0.41108333086601
gplus32ma1          htildeperp32ma1     15.417268426898
gplus32ma1          hperp32ma1          0.071962800007702
gplus32ma1          hperp32ma2          -0.5309462382526
gplus32ma1          htildeperpp32ma0    -0.0027873851059859
gplus32ma1          htildeperpp32ma1    1.7134473259441
gplus32ma1          hperpp32ma0         0.0011538909206673
gplus32ma1          hperpp32ma1         -0.052849283648336
gplus32ma1          hperpp32ma2         0.31119536618957
gplus32ma1          hplus32ma1          0.027398458310556
gplus32ma1          hplus32ma2          -0.068536892109533
gplus32ma1          htildeplus32ma1     13.522384579825
gplus32ma1          htildeplus32ma2     -106.9351171905
gplus32ma2          fplus32ma1          -1.9785248613124
gplus32ma2          fplus32ma2          21.543869485306
gplus32ma2          f032ma0             0.53689719104282
gplus32ma2          f032ma1             -101.55198266884
gplus32ma2          fperp32ma1          -4.868135263152
gplus32ma2          fperp32ma2          54.859791024742
gplus32ma2          fperpp32ma0         0.025057372436419
gplus32ma2          fperpp32ma1         -1.5249358543121
gplus32ma2          fperpp32ma2         19.162125040878
gplus32ma2          gplus32ma1          -202.1737176043
gplus32ma2          gplus32ma2          2057.0652820625
gplus32ma2          g032ma1             -2.4644326996834
gplus32ma2          gperp32ma0          1.6469594767595
gplus32ma2          gperp32ma1          -80.758183502382
gplus32ma2          gperp32ma2          788.62508650861
gplus32ma2          gperpp32ma0         -0.11921523946044
gplus32ma2          gperpp32ma1         0.39732289879498
gplus32ma2          gperpp32ma2         -5.845118046635
gplus32ma2          htildeperp32ma0     1.4058750025387
gplus32ma2          htildeperp32ma1     -112.50631125701
gplus32ma2          hperp32ma1          -1.6439414630967
gplus32ma2          hperp32ma2          17.145403291052
gplus32ma2          htildeperpp32ma0    -0.088174147888315
gplus32ma2          htildeperpp32ma1    -19.58703507176
gplus32ma2          hperpp32ma0         -0.010208969631608
gplus32ma2          hperpp32ma1         0.59243293015527
gplus32ma2          hperpp32ma2         -3.6236449320195
gplus32ma2          hplus32ma1          -1.0273891599818
gplus32ma2          hplus32ma2          10.064553594535
gplus32ma2          htildeplus32ma1     -92.811093001419
gplus32ma2          htildeplus32ma2     952.87218168118
g032ma1             fplus32ma1          0.021376494370134
g032ma1             fplus32ma2          -0.11126774608302
g032ma1             f032ma0             0.030661205031797
g032ma1             f032ma1             0.19975245135357
g032ma1             fperp32ma1          0.060197498845936
g032ma1             fperp32ma2          -0.45552999692341
g032ma1             fperpp32ma0         0.00013845717651953
g032ma1             fperpp32ma1         0.0037758681102569
g032ma1             fperpp32ma2         -0.027731454381959
g032ma1             gplus32ma1          0.15078805851928
g032ma1             gplus32ma2          -2.4644326996848
g032ma1             g032ma1             0.03060795807723
g032ma1             gperp32ma0          0.031289744366382
g032ma1             gperp32ma1          -0.11800595230303
g032ma1             gperp32ma2          -0.011919399368089
g032ma1             gperpp32ma0         -0.00069736689209851
g032ma1             gperpp32ma1         0.021811370340996
g032ma1             gperpp32ma2         -0.19342844951585
g032ma1             htildeperp32ma0     0.025303150207998
g032ma1             htildeperp32ma1     0.17592761189033
g032ma1             hperp32ma1          0.020288080231364
g032ma1             hperp32ma2          -0.1130829422685
g032ma1             htildeperpp32ma0    0.00064642459365391
g032ma1             htildeperpp32ma1    0.045568231117931
g032ma1             hperpp32ma0         -5.0707438801365e-07
g032ma1             hperpp32ma1         -0.001304306535953
g032ma1             hperpp32ma2         0.010927328440921
g032ma1             hplus32ma1          0.035101862700831
g032ma1             hplus32ma2          -0.20905627203004
g032ma1             htildeplus32ma1     -0.074944141540289
g032ma1             htildeplus32ma2     -0.12902417468532
gperp32ma0          fplus32ma1          0.030568098946062
gperp32ma0          fplus32ma2          -0.09293650209164
gperp32ma0          f032ma0             0.069349644165631
gperp32ma0          f032ma1             -0.27362484981009
gperp32ma0          fperp32ma1          0.062424417823395
gperp32ma0          fperp32ma2          -0.30427681749282
gperp32ma0          fperpp32ma0         0.00043319283459835
gperp32ma0          fperpp32ma1         0.0012415988915908
gperp32ma0          fperpp32ma2         0.016112788045258
gperp32ma0          gplus32ma1          -0.51426380798032
gperp32ma0          gplus32ma2          1.6469594767557
gperp32ma0          g032ma1             0.03128974436642
gperp32ma0          gperp32ma0          0.073331580174795
gperp32ma0          gperp32ma1          -0.72754787919867
gperp32ma0          gperp32ma2          4.4909634413201
gperp32ma0          gperpp32ma0         0.0020523938251521
gperp32ma0          gperpp32ma1         -0.057062758150421
gperp32ma0          gperpp32ma2         0.43591965022821
gperp32ma0          htildeperp32ma0     0.059157169211056
gperp32ma0          htildeperp32ma1     -0.3346558035524
gperp32ma0          hperp32ma1          0.027290777394338
gperp32ma0          hperp32ma2          -0.10069934510915
gperp32ma0          htildeperpp32ma0    0.0033446632802667
gperp32ma0          htildeperpp32ma1    -0.042766188726051
gperp32ma0          hperpp32ma0         -7.2341085793148e-05
gperp32ma0          hperpp32ma1         0.00023905122321347
gperp32ma0          hperpp32ma2         -0.0015262693358897
gperp32ma0          hplus32ma1          0.046453446902719
gperp32ma0          hplus32ma2          -0.21211662254834
gperp32ma0          htildeplus32ma1     -0.59496118525588
gperp32ma0          htildeplus32ma2     3.944178382167
gperp32ma1          fplus32ma1          0.15113482731463
gperp32ma1          fplus32ma2          -1.8085731633221
gperp32ma1          f032ma0             -0.53025755539972
gperp32ma1          f032ma1             20.256669142572
gperp32ma1          fperp32ma1          -0.26751965049001
gperp32ma1          fperp32ma2          2.2477541829672
gperp32ma1          fperpp32ma0         -0.0042584268234592
gperp32ma1          fperpp32ma1         0.24450330424181
gperp32ma1          fperpp32ma2         -2.2894462610519
gperp32ma1          gplus32ma1          13.708361743394
gperp32ma1          gplus32ma2          -80.758183502364
gperp32ma1          g032ma1             -0.11800595230393
gperp32ma1          gperp32ma0          -0.72754787919947
gperp32ma1          gperp32ma1          35.767298934768
gperp32ma1          gperp32ma2          -340.98534013281
gperp32ma1          gperpp32ma0         -0.041859026729204
gperp32ma1          gperpp32ma1         1.5196406914331
gperp32ma1          gperpp32ma2         -13.782783374229
gperp32ma1          htildeperp32ma0     -0.52115961782803
gperp32ma1          htildeperp32ma1     21.326633610312
gperp32ma1          hperp32ma1          0.06436419047725
gperp32ma1          hperp32ma2          -0.98787055806718
gperp32ma1          htildeperpp32ma0    -0.055096724869817
gperp32ma1          htildeperpp32ma1    1.8265593873683
gperp32ma1          hperpp32ma0         0.0012555171951557
gperp32ma1          hperpp32ma1         -0.024538964133246
gperp32ma1          hperpp32ma2         0.24154481687899
gperp32ma1          hplus32ma1          -0.49200111785633
gperp32ma1          hplus32ma2          3.4188928534946
gperp32ma1          htildeplus32ma1     20.609646888884
gperp32ma1          htildeplus32ma2     -192.15851463637
gperp32ma2          fplus32ma1          -3.1781111956053
gperp32ma2          fplus32ma2          38.257161449616
gperp32ma2          f032ma0             2.6060078374634
gperp32ma2          f032ma1             -193.25276252937
gperp32ma2          fperp32ma1          1.2423183496715
gperp32ma2          fperp32ma2          -11.463659104896
gperp32ma2          fperpp32ma0         0.059818555235374
gperp32ma2          fperpp32ma1         -3.1913729834361
gperp32ma2          fperpp32ma2         35.705966325106
gperp32ma2          gplus32ma1          -106.1926677473
gperp32ma2          gplus32ma2          788.62508650851
gperp32ma2          g032ma1             -0.011919399359061
gperp32ma2          gperp32ma0          4.49096344133
gperp32ma2          gperp32ma1          -340.98534013285
gperp32ma2          gperp32ma2          3668.7253238749
gperp32ma2          gperpp32ma0         0.36179072185715
gperp32ma2          gperpp32ma1         -15.915438079956
gperp32ma2          gperpp32ma2         143.01375971695
gperp32ma2          htildeperp32ma0     2.9543526325396
gperp32ma2          htildeperp32ma1     -197.2160642037
gperp32ma2          hperp32ma1          -1.8576665468239
gperp32ma2          hperp32ma2          24.230592823581
gperp32ma2          htildeperpp32ma0    0.64793834207548
gperp32ma2          htildeperpp32ma1    -21.1624720393
gperp32ma2          hperpp32ma0         -0.014994921839683
gperp32ma2          hperpp32ma1         0.27663618574388
gperp32ma2          hperpp32ma2         -3.2689377521339
gperp32ma2          hplus32ma1          4.1464561867608
gperp32ma2          hplus32ma2          -31.583272130486
gperp32ma2          htildeplus32ma1     -180.15284069314
gperp32ma2          htildeplus32ma2     1947.4519553627
gperpp32ma0         fplus32ma1          0.00089649832480023
gperpp32ma0         fplus32ma2          -0.0057936343188304
gperpp32ma0         f032ma0             0.0011279062858827
gperpp32ma0         f032ma1             -0.0037353822023302
gperpp32ma0         fperp32ma1          -0.002762857533052
gperpp32ma0         fperp32ma2          0.037568091297586
gperpp32ma0         fperpp32ma0         -5.3820724109995e-05
gperpp32ma0         fperpp32ma1         0.0014751273628279
gperpp32ma0         fperpp32ma2         -0.024592992679039
gperpp32ma0         gplus32ma1          0.027609496564442
gperpp32ma0         gplus32ma2          -0.11921523946059
gperpp32ma0         g032ma1             -0.00069736689210127
gperpp32ma0         gperp32ma0          0.0020523938251474
gperpp32ma0         gperp32ma1          -0.041859026729253
gperpp32ma0         gperp32ma2          0.36179072185741
gperpp32ma0         gperpp32ma0         0.0046295418144634
gperpp32ma0         gperpp32ma1         -0.11828587740854
gperpp32ma0         gperpp32ma2         0.99300842669882
gperpp32ma0         htildeperp32ma0     0.00097043694728707
gperpp32ma0         htildeperp32ma1     -0.0040856118617041
gperpp32ma0         hperp32ma1          0.00055027989169351
gperpp32ma0         hperp32ma2          -0.0015256755171917
gperpp32ma0         htildeperpp32ma0    0.0011216589901494
gperpp32ma0         htildeperpp32ma1    -0.025898280456186
gperpp32ma0         hperpp32ma0         5.0471521380438e-06
gperpp32ma0         hperpp32ma1         -0.00011261371263357
gperpp32ma0         hperpp32ma2         1.3753532292392e-05
gperpp32ma0         hplus32ma1          -0.0019959872777338
gperpp32ma0         hplus32ma2          0.024190664979777
gperpp32ma0         htildeplus32ma1     -0.036337018455631
gperpp32ma0         htildeplus32ma2     0.42268670056177
gperpp32ma1         fplus32ma1          0.002505028623328
gperpp32ma1         fplus32ma2          -0.11932154145255
gperpp32ma1         f032ma0             -0.022394201536163
gperpp32ma1         f032ma1             0.65788033060958
gperpp32ma1         fperp32ma1          -0.001332195407138
gperpp32ma1         fperp32ma2          -0.16520981811708
gperpp32ma1         fperpp32ma0         0.00048337180734703
gperpp32ma1         fperpp32ma1         -0.064452367538757
gperpp32ma1         fperpp32ma2         0.93605965202814
gperpp32ma1         gplus32ma1          -0.58672051920123
gperpp32ma1         gplus32ma2          0.39732289880838
gperpp32ma1         g032ma1             0.021811370341039
gperpp32ma1         gperp32ma0          -0.057062758150357
gperpp32ma1         gperp32ma1          1.5196406914345
gperpp32ma1         gperp32ma2          -15.915438079963
gperpp32ma1         gperpp32ma0         -0.11828587740853
gperpp32ma1         gperpp32ma1         5.6329935594285
gperpp32ma1         gperpp32ma2         -54.995284430067
gperpp32ma1         htildeperp32ma0     -0.027811537807679
gperpp32ma1         htildeperp32ma1     0.45733920354601
gperpp32ma1         hperp32ma1          -0.009107427183216
gperpp32ma1         hperp32ma2          -0.033575918206523
gperpp32ma1         htildeperpp32ma0    -0.016691645408596
gperpp32ma1         htildeperpp32ma1    1.2737682797842
gperpp32ma1         hperpp32ma0         -0.00012385362030895
gperpp32ma1         hperpp32ma1         -0.015687716875199
gperpp32ma1         hperpp32ma2         0.086255231859228
gperpp32ma1         hplus32ma1          0.048395735629424
gperpp32ma1         hplus32ma2          -0.52433481420715
gperpp32ma1         htildeplus32ma1     1.4682876450273
gperpp32ma1         htildeplus32ma2     -17.820732043022
gperpp32ma2         fplus32ma1          -0.015575401075612
gperpp32ma2         fplus32ma2          0.21847570067338
gperpp32ma2         f032ma0             0.075430945918074
gperpp32ma2         f032ma1             -3.6261365433725
gperpp32ma2         fperp32ma1          -0.028858411949142
gperpp32ma2         fperp32ma2          1.0770943233279
gperpp32ma2         fperpp32ma0         -0.0061501333986978
gperpp32ma2         fperpp32ma1         0.75775896704669
gperpp32ma2         fperpp32ma2         -11.226890811836
gperpp32ma2         gplus32ma1          4.5810239715704
gperpp32ma2         gplus32ma2          -5.8451180467672
gperpp32ma2         g032ma1             -0.19342844951614
gperpp32ma2         gperp32ma0          0.4359196502279
gperpp32ma2         gperp32ma1          -13.782783374243
gperpp32ma2         gperp32ma2          143.01375971703
gperpp32ma2         gperpp32ma0         0.99300842669874
gperpp32ma2         gperpp32ma1         -54.995284430066
gperpp32ma2         gperpp32ma2         573.20365983006
gperpp32ma2         htildeperp32ma0     0.19596322643316
gperpp32ma2         htildeperp32ma1     -4.9501584207813
gperpp32ma2         hperp32ma1          0.058212528472137
gperpp32ma2         hperp32ma2          -0.12077508685976
gperpp32ma2         htildeperpp32ma0    0.12773830623065
gperpp32ma2         htildeperpp32ma1    -10.695683241312
gperpp32ma2         hperpp32ma0         0.0011579458618498
gperpp32ma2         hperpp32ma1         0.13610372516148
gperpp32ma2         hperpp32ma2         -0.86664711049286
gperpp32ma2         hplus32ma1          -0.394480402248
gperpp32ma2         hplus32ma2          3.9087699298261
gperpp32ma2         htildeplus32ma1     -12.975520643514
gperpp32ma2         htildeplus32ma2     147.65576040571
htildeperp32ma0     fplus32ma1          0.023106582444826
htildeperp32ma0     fplus32ma2          -0.018380908195858
htildeperp32ma0     f032ma0             0.079592911850252
htildeperp32ma0     f032ma1             -0.51253487136008
htildeperp32ma0     fperp32ma1          0.054774991819409
htildeperp32ma0     fperp32ma2          -0.21041988299766
htildeperp32ma0     fperpp32ma0         0.0008877953052321
htildeperp32ma0     fperpp32ma1         -0.0038964067621604
htildeperp32ma0     fperpp32ma2         0.053829124292091
htildeperp32ma0     gplus32ma1          -0.41108333086556
htildeperp32ma0     gplus32ma2          1.4058750025343
htildeperp32ma0     g032ma1             0.025303150208057
htildeperp32ma0     gperp32ma0          0.059157169211097
htildeperp32ma0     gperp32ma1          -0.52115961782782
htildeperp32ma0     gperp32ma2          2.9543526325358
htildeperp32ma0     gperpp32ma0         0.00097043694729044
htildeperp32ma0     gperpp32ma1         -0.027811537807789
htildeperp32ma0     gperpp32ma2         0.19596322643412
htildeperp32ma0     htildeperp32ma0     0.086006662550992
htildeperp32ma0     htildeperp32ma1     -0.66588916366849
htildeperp32ma0     hperp32ma1          0.028796507078064
htildeperp32ma0     hperp32ma2          -0.069924016639441
htildeperp32ma0     htildeperpp32ma0    0.018230333235755
htildeperp32ma0     htildeperpp32ma1    -0.29647898436285
htildeperp32ma0     hperpp32ma0         -0.00023824179599425
htildeperp32ma0     hperpp32ma1         0.0018737514603897
htildeperp32ma0     hperpp32ma2         -0.021783126046934
htildeperp32ma0     hplus32ma1          0.059789728379932
htildeperp32ma0     hplus32ma2          -0.28336109642289
htildeperp32ma0     htildeplus32ma1     -0.74063295753031
htildeperp32ma0     htildeplus32ma2     5.2166332615984
htildeperp32ma1     fplus32ma1          0.48029858649294
htildeperp32ma1     fplus32ma2          -4.5246650309829
htildeperp32ma1     f032ma0             -0.55211210743199
htildeperp32ma1     f032ma1             29.9088719267
htildeperp32ma1     fperp32ma1          0.76327196629675
htildeperp32ma1     fperp32ma2          -7.1167509396068
htildeperp32ma1     fperpp32ma0         -0.010581516279062
htildeperp32ma1     fperpp32ma1         0.50749012622941
htildeperp32ma1     fperpp32ma2         -5.2013085748464
htildeperp32ma1     gplus32ma1          15.417268426896
htildeperp32ma1     gplus32ma2          -112.50631125697
htildeperp32ma1     g032ma1             0.17592761188955
htildeperp32ma1     gperp32ma0          -0.33465580355368
htildeperp32ma1     gperp32ma1          21.326633610314
htildeperp32ma1     gperp32ma2          -197.21606420367
htildeperp32ma1     gperpp32ma0         -0.004085611861624
htildeperp32ma1     gperpp32ma1         0.45733920354297
htildeperp32ma1     gperpp32ma2         -4.9501584207506
htildeperp32ma1     htildeperp32ma0     -0.66588916366958
htildeperp32ma1     htildeperp32ma1     38.832381070074
htildeperp32ma1     hperp32ma1          0.35977575984556
htildeperp32ma1     hperp32ma2          -2.9947528758049
htildeperp32ma1     htildeperpp32ma0    -0.2821464358435
htildeperp32ma1     htildeperpp32ma1    6.7015250476946
htildeperp32ma1     hperpp32ma0         0.0035224305712886
htildeperp32ma1     hperpp32ma1         -0.065796129963181
htildeperp32ma1     hperpp32ma2         0.80152757552734
htildeperp32ma1     hplus32ma1          -0.058395622368137
htildeperp32ma1     hplus32ma2          0.62417706963874
htildeperp32ma1     htildeplus32ma1     15.194989653035
htildeperp32ma1     htildeplus32ma2     -128.22718172296
hperp32ma1          fplus32ma1          0.025316377901218
hperp32ma1          fplus32ma2          -0.15527483048878
hperp32ma1          f032ma0             0.029402143287835
hperp32ma1          f032ma1             0.35244268212082
hperp32ma1          fperp32ma1          0.065294849377075
hperp32ma1          fperp32ma2          -0.51046172643221
hperp32ma1          fperpp32ma0         0.00010849889621853
hperp32ma1          fperpp32ma1         0.010964774912214
hperp32ma1          fperpp32ma2         -0.10680384726745
hperp32ma1          gplus32ma1          0.071962800007731
hperp32ma1          gplus32ma2          -1.6439414630963
hperp32ma1          g032ma1             0.020288080231378
hperp32ma1          gperp32ma0          0.02729077739433
hperp32ma1          gperp32ma1          0.064364190477334
hperp32ma1          gperp32ma2          -1.8576665468244
hperp32ma1          gperpp32ma0         0.00055027989169692
hperp32ma1          gperpp32ma1         -0.0091074271833344
hperp32ma1          gperpp32ma2         0.058212528473268
hperp32ma1          htildeperp32ma0     0.028796507078026
hperp32ma1          htildeperp32ma1     0.35977575984596
hperp32ma1          hperp32ma1          0.033705392939251
hperp32ma1          hperp32ma2          -0.2355317439366
hperp32ma1          htildeperpp32ma0    -0.00052399831649432
hperp32ma1          htildeperpp32ma1    0.093543897675844
hperp32ma1          hperpp32ma0         3.5329958103269e-05
hperp32ma1          hperpp32ma1         -0.0031708938336809
hperp32ma1          hperpp32ma2         0.022047928521958
hperp32ma1          hplus32ma1          0.019341080851832
hperp32ma1          hplus32ma2          -0.03008649659064
hperp32ma1          htildeplus32ma1     -0.13290724204018
hperp32ma1          htildeplus32ma2     0.26318225169202
hperp32ma2          fplus32ma1          -0.16769871086754
hperp32ma2          fplus32ma2          2.0266778588914
hperp32ma2          f032ma0             -0.078975485563055
hperp32ma2          f032ma1             -3.3695986016176
hperp32ma2          fperp32ma1          -0.43907596960131
hperp32ma2          fperp32ma2          4.6994521901549
hperp32ma2          fperpp32ma0         0.0018071892315302
hperp32ma2          fperpp32ma1         -0.11155970837465
hperp32ma2          fperpp32ma2         1.4626909779162
hperp32ma2          gplus32ma1          -0.53094623825144
hperp32ma2          gplus32ma2          17.145403291034
hperp32ma2          g032ma1             -0.11308294226844
hperp32ma2          gperp32ma0          -0.10069934510896
hperp32ma2          gperp32ma1          -0.98787055806679
hperp32ma2          gperp32ma2          24.230592823568
hperp32ma2          gperpp32ma0         -0.0015256755171949
hperp32ma2          gperpp32ma1         -0.033575918206316
hperp32ma2          gperpp32ma2         -0.12077508686257
hperp32ma2          htildeperp32ma0     -0.069924016639089
hperp32ma2          htildeperp32ma1     -2.9947528758054
hperp32ma2          hperp32ma1          -0.23553174393648
hperp32ma2          hperp32ma2          2.6850805130732
hperp32ma2          htildeperpp32ma0    0.042832425484476
hperp32ma2          htildeperpp32ma1    -1.4012617316378
hperp32ma2          hperpp32ma0         -0.00093513072103344
hperp32ma2          hperpp32ma1         0.032867961747874
hperp32ma2          hperpp32ma2         -0.25832699857941
hperp32ma2          hplus32ma1          -0.013032090645638
hperp32ma2          hplus32ma2          -0.24605795440812
hperp32ma2          htildeplus32ma1     0.52664354795513
hperp32ma2          htildeplus32ma2     7.9183996477463
htildeperpp32ma0    fplus32ma1          -0.0035639411511028
htildeperpp32ma0    fplus32ma2          0.068006908877211
htildeperpp32ma0    f032ma0             0.018200141241264
htildeperpp32ma0    f032ma1             -0.26452838703616
htildeperpp32ma0    fperp32ma1          -0.0081413549074514
htildeperpp32ma0    fperp32ma2          0.13404847175956
htildeperpp32ma0    fperpp32ma0         0.00036507560988012
htildeperpp32ma0    fperpp32ma1         -0.003538307267214
htildeperpp32ma0    fperpp32ma2         0.021058573357278
htildeperpp32ma0    gplus32ma1          -0.0027873851058578
htildeperpp32ma0    gplus32ma2          -0.088174147889512
htildeperpp32ma0    g032ma1             0.00064642459367279
htildeperpp32ma0    gperp32ma0          0.0033446632802897
htildeperpp32ma0    gperp32ma1          -0.055096724870229
htildeperpp32ma0    gperp32ma2          0.64793834207901
htildeperpp32ma0    gperpp32ma0         0.0011216589901502
htildeperpp32ma0    gperpp32ma1         -0.016691645408639
htildeperpp32ma0    gperpp32ma2         0.12773830623099
htildeperpp32ma0    htildeperp32ma0     0.018230333235768
htildeperpp32ma0    htildeperp32ma1     -0.2821464358435
htildeperpp32ma0    hperp32ma1          -0.00052399831648177
htildeperpp32ma0    hperp32ma2          0.0428324254844
htildeperpp32ma0    htildeperpp32ma0    0.023698354977088
htildeperpp32ma0    htildeperpp32ma1    -0.43705517556869
htildeperpp32ma0    hperpp32ma0         -0.00016845678010379
htildeperpp32ma0    hperpp32ma1         0.00041532138752033
htildeperpp32ma0    hperpp32ma2         -0.028386976392817
htildeperpp32ma0    hplus32ma1          0.021369197620464
htildeperpp32ma0    hplus32ma2          -0.1521042174526
htildeperpp32ma0    htildeplus32ma1     0.14477000054733
htildeperpp32ma0    htildeplus32ma2     -0.97147151141698
htildeperpp32ma1    fplus32ma1          0.18017769125998
htildeperpp32ma1    fplus32ma2          -2.1760897918388
htildeperpp32ma1    f032ma0             -0.29583020074093
htildeperpp32ma1    f032ma1             8.1351312710699
htildeperpp32ma1    fperp32ma1          0.19399533986572
htildeperpp32ma1    fperp32ma2          -3.3421319826528
htildeperpp32ma1    fperpp32ma0         -0.0058568096090264
htildeperpp32ma1    fperpp32ma1         0.15910368815086
htildeperpp32ma1    fperpp32ma2         -1.2383749921676
htildeperpp32ma1    gplus32ma1          1.7134473259428
htildeperpp32ma1    gplus32ma2          -19.587035071742
htildeperpp32ma1    g032ma1             0.045568231117549
htildeperpp32ma1    gperp32ma0          -0.042766188726521
htildeperpp32ma1    gperp32ma1          1.8265593873683
htildeperpp32ma1    gperp32ma2          -21.162472039276
htildeperpp32ma1    gperpp32ma0         -0.025898280456172
htildeperpp32ma1    gperpp32ma1         1.2737682797832
htildeperpp32ma1    gperpp32ma2         -10.6956832413
htildeperpp32ma1    htildeperp32ma0     -0.29647898436316
htildeperpp32ma1    htildeperp32ma1     6.7015250476903
htildeperpp32ma1    hperp32ma1          0.09354389767554
htildeperpp32ma1    hperp32ma2          -1.4012617316356
htildeperpp32ma1    htildeperpp32ma0    -0.43705517556861
htildeperpp32ma1    htildeperpp32ma1    31.685137168882
htildeperpp32ma1    hperpp32ma0         0.0036662269339646
htildeperpp32ma1    hperpp32ma1         -0.46229324882147
htildeperpp32ma1    hperpp32ma2         3.0487621930883
htildeperpp32ma1    hplus32ma1          -0.40697009251089
htildeperpp32ma1    hplus32ma2          3.4970083109559
htildeperpp32ma1    htildeplus32ma1     -0.53916898387089
htildeperpp32ma1    htildeplus32ma2     -8.09997758834
hperpp32ma0         fplus32ma1          3.8494573208073e-05
hperpp32ma0         fplus32ma2          -0.0010345535275861
hperpp32ma0         f032ma0             -0.0002272620482292
hperpp32ma0         f032ma1             0.0034778977880442
hperpp32ma0         fperp32ma1          0.00016601291847731
hperpp32ma0         fperp32ma2          -0.0031457427143148
hperpp32ma0         fperpp32ma0         -7.4638573034482e-06
hperpp32ma0         fperpp32ma1         0.00014117322243477
hperpp32ma0         fperpp32ma2         -0.0015553620254868
hperpp32ma0         gplus32ma1          0.001153890920665
hperpp32ma0         gplus32ma2          -0.010208969631587
hperpp32ma0         g032ma1             -5.0707438822514e-07
hperpp32ma0         gperp32ma0          -7.2341085793356e-05
hperpp32ma0         gperp32ma1          0.0012555171951608
hperpp32ma0         gperp32ma2          -0.014994921839726
hperpp32ma0         gperpp32ma0         5.0471521380341e-06
hperpp32ma0         gperpp32ma1         -0.00012385362030847
hperpp32ma0         gperpp32ma2         0.0011579458618457
hperpp32ma0         htildeperp32ma0     -0.00023824179599437
hperpp32ma0         htildeperp32ma1     0.0035224305712873
hperpp32ma0         hperp32ma1          3.5329958103136e-05
hperpp32ma0         hperp32ma2          -0.00093513072103257
hperpp32ma0         htildeperpp32ma0    -0.00016845678010378
hperpp32ma0         htildeperpp32ma1    0.0036662269339645
hperpp32ma0         hperpp32ma0         3.8641494819981e-06
hperpp32ma0         hperpp32ma1         -4.9734627527076e-05
hperpp32ma0         hperpp32ma2         0.00047712564619812
hperpp32ma0         hplus32ma1          -0.00066964681414229
hperpp32ma0         hplus32ma2          0.0051612026102869
hperpp32ma0         htildeplus32ma1     0.0010605039215935
hperpp32ma0         htildeplus32ma2     -0.015668400782124
hperpp32ma1         fplus32ma1          -0.0032472710513276
hperpp32ma1         fplus32ma2          0.035716871800179
hperpp32ma1         f032ma0             0.0027009604666708
hperpp32ma1         f032ma1             -0.11318348560844
hperpp32ma1         fperp32ma1          -0.0047171605703731
hperpp32ma1         fperp32ma2          0.074250632685776
hperpp32ma1         fperpp32ma0         6.8921928952593e-05
hperpp32ma1         fperpp32ma1         -0.0030951280969911
hperpp32ma1         fperpp32ma2         0.02520365894007
hperpp32ma1         gplus32ma1          -0.052849283648326
hperpp32ma1         gplus32ma2          0.59243293015503
hperpp32ma1         g032ma1             -0.0013043065359455
hperpp32ma1         gperp32ma0          0.00023905122322252
hperpp32ma1         gperp32ma1          -0.024538964133128
hperpp32ma1         gperp32ma2          0.2766361857422
hperpp32ma1         gperpp32ma0         -0.00011261371263422
hperpp32ma1         gperpp32ma1         -0.015687716875187
hperpp32ma1         gperpp32ma2         0.13610372516137
hperpp32ma1         htildeperp32ma0     0.0018737514603994
hperpp32ma1         htildeperp32ma1     -0.065796129963058
hperpp32ma1         hperp32ma1          -0.0031708938336745
hperpp32ma1         hperp32ma2          0.032867961747838
hperpp32ma1         htildeperpp32ma0    0.00041532138751929
hperpp32ma1         htildeperpp32ma1    -0.46229324882144
hperpp32ma1         hperpp32ma0         -4.9734627527083e-05
hperpp32ma1         hperpp32ma1         0.011751491927959
hperpp32ma1         hperpp32ma2         -0.064607539460411
hperpp32ma1         hplus32ma1          0.0059028241693074
hperpp32ma1         hplus32ma2          -0.060778993903985
hperpp32ma1         htildeplus32ma1     -0.082655619253809
hperpp32ma1         htildeplus32ma2     0.9265751597203
hperpp32ma2         fplus32ma1          0.026963412726902
hperpp32ma2         fplus32ma2          -0.33310269732209
hperpp32ma2         f032ma0             -0.024713817411862
hperpp32ma2         f032ma1             1.0846198413625
hperpp32ma2         fperp32ma1          0.031027505204817
hperpp32ma2         fperp32ma2          -0.46324950753417
hperpp32ma2         fperpp32ma0         -0.00073624595023218
hperpp32ma2         fperpp32ma1         0.034039796058939
hperpp32ma2         fperpp32ma2         -0.39362002510741
hperpp32ma2         gplus32ma1          0.31119536618951
hperpp32ma2         gplus32ma2          -3.6236449320167
hperpp32ma2         g032ma1             0.010927328440884
hperpp32ma2         gperp32ma0          -0.0015262693359598
hperpp32ma2         gperp32ma1          0.24154481687867
hperpp32ma2         gperp32ma2          -3.2689377521259
hperpp32ma2         gperpp32ma0         1.3753532290071e-05
hperpp32ma2         gperpp32ma1         0.086255231859225
hperpp32ma2         gperpp32ma2         -0.86664711049224
hperpp32ma2         htildeperp32ma0     -0.021783126046996
hperpp32ma2         htildeperp32ma1     0.8015275755268
hperpp32ma2         hperp32ma1          0.022047928521915
hperpp32ma2         hperp32ma2          -0.25832699857917
hperpp32ma2         htildeperpp32ma0    -0.028386976392814
hperpp32ma2         htildeperpp32ma1    3.0487621930885
hperpp32ma2         hperpp32ma0         0.00047712564619816
hperpp32ma2         hperpp32ma1         -0.064607539460417
hperpp32ma2         hperpp32ma2         0.55805696769161
hperpp32ma2         hplus32ma1          -0.07895970314201
hperpp32ma2         hplus32ma2          0.73484850574035
hperpp32ma2         htildeplus32ma1     0.13568258861358
hperpp32ma2         htildeplus32ma2     -2.7446683450294
hplus32ma1          fplus32ma1          0.029217624180317
hplus32ma1          fplus32ma2          -0.1004759466611
hplus32ma1          f032ma0             0.059470058822835
hplus32ma1          f032ma1             0.097531807980226
hplus32ma1          fperp32ma1          0.24497137686271
hplus32ma1          fperp32ma2          -2.2394107395712
hplus32ma1          fperpp32ma0         0.0015636885126349
hplus32ma1          fperpp32ma1         -0.05502670368524
hplus32ma1          fperpp32ma2         0.66955691569872
hplus32ma1          gplus32ma1          0.02739845831142
hplus32ma1          gplus32ma2          -1.0273891599853
hplus32ma1          g032ma1             0.035101862700838
hplus32ma1          gperp32ma0          0.046453446902621
hplus32ma1          gperp32ma1          -0.49200111785668
hplus32ma1          gperp32ma2          4.1464561867654
hplus32ma1          gperpp32ma0         -0.0019959872777314
hplus32ma1          gperpp32ma1         0.048395735629448
hplus32ma1          gperpp32ma2         -0.39448040224801
hplus32ma1          htildeperp32ma0     0.059789728379727
hplus32ma1          htildeperp32ma1     -0.058395622366879
hplus32ma1          hperp32ma1          0.019341080851772
hplus32ma1          hperp32ma2          -0.013032090645722
hplus32ma1          htildeperpp32ma0    0.021369197620397
hplus32ma1          htildeperpp32ma1    -0.40697009250967
hplus32ma1          hperpp32ma0         -0.00066964681414154
hplus32ma1          hperpp32ma1         0.0059028241692962
hplus32ma1          hperpp32ma2         -0.078959703141907
hplus32ma1          hplus32ma1          0.51911513506064
hplus32ma1          hplus32ma2          -4.6857968028544
hplus32ma1          htildeplus32ma1     -0.25695355448527
hplus32ma1          htildeplus32ma2     2.7034065521393
hplus32ma2          fplus32ma1          -0.13124981234339
hplus32ma2          fplus32ma2          0.94189184250773
hplus32ma2          f032ma0             -0.19903919066477
hplus32ma2          f032ma1             -1.4265353686634
hplus32ma2          fperp32ma1          -2.2314460660308
hplus32ma2          fperp32ma2          25.11762771123
hplus32ma2          fperpp32ma0         -0.012349710047454
hplus32ma2          fperpp32ma1         0.63156760793472
hplus32ma2          fperpp32ma2         -7.784830998319
hplus32ma2          gplus32ma1          -0.068536892114266
hplus32ma2          gplus32ma2          10.064553594544
hplus32ma2          g032ma1             -0.20905627202989
hplus32ma2          gperp32ma0          -0.21211662254746
hplus32ma2          gperp32ma1          3.4188928535028
hplus32ma2          gperp32ma2          -31.583272130579
hplus32ma2          gperpp32ma0         0.024190664979787
hplus32ma2          gperpp32ma1         -0.52433481420912
hplus32ma2          gperpp32ma2         3.9087699298437
hplus32ma2          htildeperp32ma0     -0.28336109642113
hplus32ma2          htildeperp32ma1     0.62417706963277
hplus32ma2          hperp32ma1          -0.030086496589972
hplus32ma2          hperp32ma2          -0.2460579544087
hplus32ma2          htildeperpp32ma0    -0.15210421745204
hplus32ma2          htildeperpp32ma1    3.4970083109439
hplus32ma2          hperpp32ma0         0.005161202610281
hplus32ma2          hperpp32ma1         -0.060778993903888
hplus32ma2          hperpp32ma2         0.7348485057394
hplus32ma2          hplus32ma1          -4.685796802854
hplus32ma2          hplus32ma2          51.352148674496
hplus32ma2          htildeplus32ma1     1.2201076321843
hplus32ma2          htildeplus32ma2     -17.319091832834
htildeplus32ma1     fplus32ma1          0.12069897490704
htildeplus32ma1     fplus32ma2          -1.5254108902652
htildeplus32ma1     f032ma0             -0.59715491496044
htildeplus32ma1     f032ma1             17.831219054664
htildeplus32ma1     fperp32ma1          -0.53681511716934
htildeplus32ma1     fperp32ma2          4.2762935907549
htildeplus32ma1     fperpp32ma0         -0.0097227241272367
htildeplus32ma1     fperpp32ma1         0.22846563745719
htildeplus32ma1     fperpp32ma2         -1.9975815053339
htildeplus32ma1     gplus32ma1          13.522384579819
htildeplus32ma1     gplus32ma2          -92.811093001369
htildeplus32ma1     g032ma1             -0.074944141541579
htildeplus32ma1     gperp32ma0          -0.59496118525688
htildeplus32ma1     gperp32ma1          20.609646888889
htildeplus32ma1     gperp32ma2          -180.15284069315
htildeplus32ma1     gperpp32ma0         -0.03633701845562
htildeplus32ma1     gperpp32ma1         1.4682876450267
htildeplus32ma1     gperpp32ma2         -12.975520643506
htildeplus32ma1     htildeperp32ma0     -0.74063295753098
htildeplus32ma1     htildeperp32ma1     15.194989653027
htildeplus32ma1     hperp32ma1          -0.13290724204066
htildeplus32ma1     hperp32ma2          0.52664354795727
htildeplus32ma1     htildeperpp32ma0    0.14477000054747
htildeplus32ma1     htildeperpp32ma1    -0.53916898387045
htildeplus32ma1     hperpp32ma0         0.0010605039215909
htildeplus32ma1     hperpp32ma1         -0.082655619253829
htildeplus32ma1     hperpp32ma2         0.13568258861338
htildeplus32ma1     hplus32ma1          -0.25695355448638
htildeplus32ma1     hplus32ma2          1.2201076321894
htildeplus32ma1     htildeplus32ma1     39.793291048929
htildeplus32ma1     htildeplus32ma2     -375.75487683397
htildeplus32ma2     fplus32ma1          -2.6295179726364
htildeplus32ma2     fplus32ma2          35.131528469292
htildeplus32ma2     f032ma0             4.0166647978755
htildeplus32ma2     f032ma1             -172.70035484404
htildeplus32ma2     fperp32ma1          4.1333824794523
htildeplus32ma2     fperp32ma2          -31.743902678939
htildeplus32ma2     fperpp32ma0         0.12555117133514
htildeplus32ma2     fperpp32ma1         -3.3101836078692
htildeplus32ma2     fperpp32ma2         36.716308312526
htildeplus32ma2     gplus32ma1          -106.93511719042
htildeplus32ma2     gplus32ma2          952.87218168054
htildeplus32ma2     g032ma1             -0.12902417467171
htildeplus32ma2     gperp32ma0          3.9441783821782
htildeplus32ma2     gperp32ma1          -192.15851463645
htildeplus32ma2     gperp32ma2          1947.4519553632
htildeplus32ma2     gperpp32ma0         0.42268670056124
htildeplus32ma2     gperpp32ma1         -17.820732043015
htildeplus32ma2     gperpp32ma2         147.65576040567
htildeplus32ma2     htildeperp32ma0     5.216633261606
htildeplus32ma2     htildeperp32ma1     -128.2271817229
htildeplus32ma2     hperp32ma1          0.26318225169648
htildeplus32ma2     hperp32ma2          7.9183996477317
htildeplus32ma2     htildeperpp32ma0    -0.97147151141852
htildeplus32ma2     htildeperpp32ma1    -8.0999775883512
htildeplus32ma2     hperpp32ma0         -0.0156684007821
htildeplus32ma2     hperpp32ma1         0.92657515972087
htildeplus32ma2     hperpp32ma2         -2.7446683450291
htildeplus32ma2     hplus32ma1          2.7034065521488
htildeplus32ma2     hplus32ma2          -17.319091832868
htildeplus32ma2     htildeplus32ma1     -375.754876834
htildeplus32ma2     htildeplus32ma2     4062.7836507694


==> anc/Lambdac_Lambdastar_results.dat <==
fplus32ma1          1.275158329659
fplus32ma2          -3.0623484235618
f032ma0             4.7134795640764
f032ma1             -26.160164873092
fperp32ma1          4.0178272607743
fperp32ma2          -22.119957455354
fperpp32ma0         0.14435803119391
fperpp32ma1         -0.41478481489714
fperpp32ma2         3.2031837912416
gplus32ma1          -10.350103605475
gplus32ma2          25.542064812243
g032ma1             1.1572199380355
gperp32ma0          2.2564087643517
gperp32ma1          0.38929374818035
gperp32ma2          -60.402174540035
gperpp32ma0         -0.15598101508034
gperpp32ma1         4.8539764671277
gperpp32ma2         -43.99729055384
htildeperp32ma0     3.022768993008
htildeperp32ma1     -8.4854891185778
hperp32ma1          1.2716956566713
hperp32ma2          -4.9445002064105
htildeperpp32ma0    0.7856925367894
htildeperpp32ma1    5.0343570701823
hperpp32ma0         -0.019261933362041
hperpp32ma1         -0.25156584564033
hperpp32ma2         0.84523305161887
hplus32ma1          3.4853583459376
hplus32ma2          -17.982661798207
htildeplus32ma1     -9.1409413738815
htildeplus32ma2     51.592850247038


==> anc/Lambdac_Lambdastar_results_HO.dat <==
fplus32ma1          1.2735985096374
fplus32ma2          -2.6974640762845
f032ma0             4.7825525961806
f032ma1             -26.884232232793
fperp32ma1          3.9225304324998
fperp32ma2          -20.414662694908
fperpp32ma0         0.14513716796886
fperpp32ma1         -0.41484000772948
fperpp32ma2         3.1470872269079
gplus32ma1          -9.9362416808649
gplus32ma2          25.325368669527
g032ma1             1.1910514212736
gperp32ma0          2.2745482979689
gperp32ma1          -0.1653206187304
gperp32ma2          -52.925426450638
gperpp32ma0         -0.15540550280453
gperpp32ma1         4.8536596576776
gperpp32ma2         -44.022788344857
htildeperp32ma0     3.0547914867264
htildeperp32ma1     -8.1328745154848
hperp32ma1          1.2993540933773
hperp32ma2          -4.9025141505997
htildeperpp32ma0    0.82052955459279
htildeperpp32ma1    4.888300393089
hperpp32ma0         -0.019686442823935
hperpp32ma1         -0.26894177223663
hperpp32ma2         0.85352552075577
hplus32ma1          3.5779170573509
hplus32ma2          -18.191809523988
htildeplus32ma1     -10.05775572153
htildeplus32ma2     62.372243067685

